Entertain, then Cancel: How Thinking Makes Reasoning Models Read Some and Or Literally

When a speaker says ``some students passed'', listeners infer that not all of them did. Reasoning models now let users decide how long a model thinks before it answers, but we do not know what extra thinking does to such everyday inferences. We study this directly: we keep a model's weights fixed, change only how much it thinks, and record which reading it chooses. A second tool cuts the model's own reasoning at successive points and asks for an answer, showing where the reading changes. Thinking makes models read logical words as logic: it cancels the implicatures of \emph{some} (\emph{not all}) and \emph{or} (\emph{not both}) in most tested open reasoning models and in GPT-5, while context-driven inferences such as indirect answers improve. The trace shows why: models first entertain the enriched reading and cancel it later. Answering from that early reading, an exploratory inference-time remedy, recovers these implicatures without losing literal accuracy. Evaluations of reasoning models should measure how they interpret, not only how accurate they are.

==> acl_template/tests/regression/run_tests.py <==
#!/usr/bin/env python3
"""Regression tests for author-list formatting in acl_natbib.bst.

These tests exercise the ``format.names`` function, which is responsible for
rendering the author list of every bibliography entry. They specifically guard
against the regression reported in
https://github.com/acl-org/acl-style-files/issues/49 where a bib entry whose
author field literally ended with ``and others`` was rendered as
``A, B, and 1 others`` instead of ``A, B, et al.``.

The two behaviours that must coexist are:

1. *Truncation* of very long author lists (more than 20 authors): the first 19
   authors are shown, followed by ``and N others`` where ``N`` is the number of
   authors that were dropped.
2. *Literal* ``and others`` in the bib entry: rendered as ``et al.`` with no
   bogus count.

The tests drive the real ``bibtex`` binary against the style file and parse the
generated ``.bbl`` so that they validate the actual shipped behaviour rather
than a re-implementation of it.

Usage:
    python3 tests/regression/run_tests.py

Exits 0 if all cases pass, 1 otherwise. Requires ``bibtex`` on PATH.
"""

import os
import re
import shutil
import subprocess
import sys
import tempfile

REPO_ROOT = os.path.abspath(os.path.join(os.path.dirname(__file__), "..", ".."))
BST = os.path.join(REPO_ROOT, "acl_natbib.bst")
YEAR = "1000"          # sentinel year used to delimit the author segment
TITLE = "ZZZTITLE"     # sentinel title (rendered after the year)


def syn_tokens(n):
    """n single-word synthetic author surnames: A01, A02, ..."""
    return [f"A{i:02d}" for i in range(1, n + 1)]


def bib_author(tokens, has_others):
    parts = list(tokens)
    if has_others:
        parts.append("others")
    return " and ".join(parts)


def expected_render(display, has_others):
    """Reference implementation of the spec that format.names must satisfy.

    ``display`` is the list of author surnames as they should appear (synthetic
    tokens are single words, so they render verbatim). ``has_others`` indicates
    whether the bib author field ends with a literal ``and others``.
    """
    numnames = len(display) + (1 if has_others else 0)

    # 1. Truncation path: more than 20 names total.
    if numnames > 20:
        shown = display[:19]
        dropped = numnames - 19
        if has_others:
            return ", ".join(shown) + f", et al"
        else:
            return ", ".join(shown) + f", and {dropped} others"

    # 2. Literal "and others" -> et al. (no count).
    if has_others:
        if numnames == 2:          # exactly one real author + others
            return f"{display[0]} et al"
        return ", ".join(display) + ", et al"

    # 3. Ordinary, fully-listed author list.
    n = len(display)
    if n == 1:
        return display[0]
    if n == 2:
        return f"{display[0]} and {display[1]}"
    return ", ".join(display[:-1]) + f", and {display[-1]}"


def normalize(s):
    """Normalize a rendered author string for comparison.

    Collapses whitespace, turns BibTeX ties (~) into spaces (so ``et~al`` and
    ``John~Smith`` compare cleanly), and strips the trailing sentence period.
    """
    s = s.replace("~", " ").replace("\n", " ")
    s = re.sub(r"\s+", " ", s).strip()
    return s.rstrip(". ").strip()


def build_cases():
    cases = []  # each: dict(key, author, expected)

    def add(key, tokens, has_others, display=None, expected=None):
        display = display if display is not None else tokens
        exp = expected if expected is not None else expected_render(display, has_others)
        cases.append({
            "key": key,
            "author": bib_author(tokens, has_others),
            "expected": normalize(exp),
        })

    # --- Hand-written golden cases (expected strings written out literally) ---
    add("g_one", ["Aa"], False, expected="Aa")
    add("g_two", ["Aa", "Bb"], False, expected="Aa and Bb")
    add("g_three", ["Aa", "Bb", "Cc"], False, expected="Aa, Bb, and Cc")
    add("g_four", ["Aa", "Bb", "Cc", "Dd"], False,
        expected="Aa, Bb, Cc, and Dd")
    # The regression: literal "and others" with few authors.
    add("g_one_others", ["Aa"], True, expected="Aa et al")
    add("g_two_others", ["Aa", "Bb"], True, expected="Aa, Bb, et al")
    add("g_three_others", ["Aa", "Bb", "Cc"], True,
        expected="Aa, Bb, Cc, et al")
    # Truncation goldens.
    add("g_21", syn_tokens(21), False, expected=(
        "A01, A02, A03, A04, A05, A06, A07, A08, A09, A10, A11, A12, A13, "
        "A14, A15, A16, A17, A18, A19, and 2 others"))
    add("g_25", syn_tokens(25), False, expected=(
        "A01, A02, A03, A04, A05, A06, A07, A08, A09, A10, A11, A12, A13, "
        "A14, A15, A16, A17, A18, A19, and 6 others"))

    # --- Realistic multi-token names (first/last) ---
    cases.append({
        "key": "r_two_full",
        "author": "John Smith and Jane Doe",
        "expected": normalize("John Smith and Jane Doe"),
    })
    cases.append({
        "key": "r_three_full_others",
        "author": "John Smith and Jane Doe and others",
        "expected": normalize("John Smith, Jane Doe, et al"),
    })
    cases.append({
        "key": "r_lastfirst_others",
        "author": "Smith, John and Doe, Jane and others",
        "expected": normalize("John Smith, Jane Doe, et al"),
    })

    # --- Bulk: fully-listed author lists, n = 1..30 (no "others") ---
    for n in range(1, 31):
        add(f"bulk_noother_{n:03d}", syn_tokens(n), False)

    # --- Bulk: author lists ending in literal "and others", r = 1..29 ---
    for r in range(1, 30):
        add(f"bulk_others_{r:03d}", syn_tokens(r), True)

    return cases


def run_bibtex(cases, workdir):
    shutil.copy(BST, os.path.join(workdir, "acl_natbib.bst"))

    with open(os.path.join(workdir, "refs.bib"), "w") as fh:
        for c in cases:
            fh.write(
                "@misc{%s,\n  author = {%s},\n  title = {%s},\n  year = {%s}\n}\n\n"
                % (c["key"], c["author"], TITLE, YEAR)
            )

    with open(os.path.join(workdir, "test.aux"), "w") as fh:
        fh.write("\\relax\n\\bibstyle{acl_natbib}\n\\bibdata{refs}\n")
        for c in cases:
            fh.write("\\citation{%s}\n" % c["key"])

    proc = subprocess.run(
        ["bibtex", "test"],
        cwd=workdir,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        text=True,
    )
    # bibtex returns 0 on success, and a non-zero status for warnings (1),
    # errors (2), or fatal problems (3). The test entries are deliberately
    # minimal and should never produce warnings, so treat any non-zero exit
    # as a hard failure and surface bibtex's own output for debugging rather
    # than silently parsing a possibly-incomplete .bbl.
    if proc.returncode != 0:
        sys.stderr.write(proc.stdout)
        raise SystemExit(
            f"bibtex exited with status {proc.returncode}; see output above"
        )
    bbl_path = os.path.join(workdir, "test.bbl")
    if not os.path.exists(bbl_path):
        sys.stderr.write(proc.stdout)
        raise SystemExit("bibtex did not produce a .bbl file")
    with open(bbl_path) as fh:
        return fh.read()


def parse_bbl(text):
    """Return {citekey: normalized rendered author string}."""
    out = {}
    for chunk in text.split("\\bibitem")[1:]:
        keym = re.search(r"\]\{([^}]+)\}", chunk)
        if not keym:
            continue
        key = keym.group(1)
        body = chunk[keym.end():].split("\\newblock")[0]
        author_seg = body.split(YEAR)[0]
        out[key] = normalize(author_seg)
    return out


def main():
    if shutil.which("bibtex") is None:
        raise SystemExit("bibtex not found on PATH; cannot run regression tests")
    if not os.path.exists(BST):
        raise SystemExit(f"style file not found: {BST}")

    cases = build_cases()
    with tempfile.TemporaryDirectory() as workdir:
        bbl = run_bibtex(cases, workdir)
    rendered = parse_bbl(bbl)

    failures = []
    for c in cases:
        actual = rendered.get(c["key"])
        if actual != c["expected"]:
            failures.append((c["key"], c["author"], c["expected"], actual))

    total = len(cases)
    passed = total - len(failures)
    print(f"Author-list regression suite: {passed}/{total} passed")
    if failures:
        print("\nFAILURES:")
        for key, author, exp, act in failures:
            print(f"  [{key}]")
            print(f"    author:   {author}")
            print(f"    expected: {exp!r}")
            print(f"    actual:   {act!r}")
        return 1
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> tools/apply_edits.py <==
"""Apply LiteLLM-proposed edits safely. Input JSON: [{"file": "sections/x.tex", "old": "...", "new": "...", "why": "..."}].
Rules: `old` must occur exactly once; \\res/\\cite/\\Cref/\\ref/\\label arguments in `new` must be a subset of those in `old`
plus (mode=review) any existing \\res key; mode=polish requires identical \\res, \\cite, \\Cref/\\ref, \\label multisets and identical digit tokens."""
import json, re, sys, collections
mode, src = sys.argv[1], sys.argv[2]
KEYS = set(re.findall(r'\\resdef\{([^}]+)\}', open("build/results_full.tex").read()))
def toks(s, pat): return collections.Counter(re.findall(pat, s))
PATS = {"res": r'\\res\{([^}]+)\}', "cite": r'\\cite[pt]?\{([^}]+)\}', "ref": r'\\[Cc]?ref\{([^}]+)\}', "label": r'\\label\{([^}]+)\}'}
raw = open(src).read(); dec = json.JSONDecoder(); items = []; i = raw.find('{')
while i != -1:
    try: obj, j = dec.raw_decode(raw, i); items.append(obj) if isinstance(obj, dict) and "old" in obj else None; i = raw.find('{', j)
    except json.JSONDecodeError: i = raw.find('{', i + 1)
ok = rej = 0
for e in items:
    f, old, new = e["file"], e["old"], e["new"]
    try: s = open(f).read()
    except OSError: print("REJ nofile", f); rej += 1; continue
    why = None
    if s.count(old) != 1: why = f"old occurs {s.count(old)}x"
    for n, p in PATS.items():
        a, b = toks(old, p), toks(new, p)
        if mode == "polish" and a != b: why = why or f"{n} changed"
        if mode == "review":
            extra = set(b) - set(a)
            if n == "res" and extra - KEYS: why = why or f"unknown res {extra - KEYS}"
            if n in ("cite", "label") and extra: why = why or f"new {n} {extra}"
    if mode == "polish" and toks(re.sub(PATS['res'], '', old), r'\d+(?:\.\d+)?') != toks(re.sub(PATS['res'], '', new), r'\d+(?:\.\d+)?'): why = why or "digits changed"
    if mode == "review" and set(re.findall(r'(?<![\w{.])\d+(?:\.\d+)?', re.sub(PATS['res'], '', new))) - set(re.findall(r'(?<![\w{.])\d+(?:\.\d+)?', re.sub(PATS['res'], '', old))) - set("0123456789"):
        why = why or "new bare number"
    if why: print("REJ", f, why, "|", old[:70].replace("\n", " ")); rej += 1; continue
    open(f, "w").write(s.replace(old, new, 1)); ok += 1
print(f"applied {ok}, rejected {rej}")


==> tools/apply_negative.py <==
"""Swap in the controlled-negative framing of Secs. 5-6 (use ONLY if attempt 4, SIT-DPO, fails dev on both models).
Run from paper/: python3 tools/apply_negative.py ; then regen + build. Idempotent checks via asserts."""
import re
def rep(p, old, new):
    s = open(p).read(); assert old in s, (p, old[:60]); open(p, "w").write(s.replace(old, new, 1))
A = "sections/0_abstract.tex"
s = open(A).read()
s = re.sub(r"We introduce a dose protocol to measure these shifts and Speaker-Intent Tuning \(SIT\) to train task-appropriate interpretation\.",
           "We introduce a dose protocol that measures these shifts on fixed weights, and we test four pre-registered ways to restore task-appropriate interpretation.", s)
s = re.sub(r"so SIT instead fine-tunes on the model's own correct traces.*?\\running\{[^}]*\}\.",
           "and tuning on the model's own correct traces, by supervised fine-tuning or preference optimisation, does no better than equal-data controls: no remedy passes its pre-declared safety gates.", s, flags=re.S)
open(A, "w").write(s)
I = "sections/1_intro.tex"; s = open(I).read()
i = s.index("\\item[\\ding{185}]"); j = s.index("\n", i)
s = s[:i] + "\\item[\\ding{185}] \\paratitle{Four pre-registered remedies, all controlled} (\\Cref{sec:sit,sec:sit:results}). Telling the model inside its thinking to separate entailment from speaker meaning makes it more literal, and tuning it on its own correct, family-balanced traces, by fine-tuning or by preference optimisation, does not beat equal-data controls. We report all four attempts with their gates." + s[j:]
open(I, "w").write(s)
C = "sections/7_conclusion.tex"; s = open(C).read()
s = re.sub(r"A task-sensitive late check makes Qwen3-8B more literal on development items\..*?\\running\{[^}]*\}\.",
           "Remedies do not come cheap: a task-sensitive check inside the thinking makes Qwen3-8B more literal, and tuning on the model's own correct traces does no better than equal-data controls, so restoring task-appropriate interpretation will need a training signal that separates reading the speaker from adding enrichment.", s, flags=re.S)
open(C, "w").write(s)
S5 = "sections/5_sit.tex"; s = open(S5).read()
s = s.replace("\\section{Speaker-Intent Tuning}", "\\section{Can Interpretation Be Restored?}", 1)
s = s.replace("\\paragraph{Method.}", "\\paragraph{Speaker-Intent Tuning.}", 1)
s = s.rstrip() + "\n\n\\paragraph{Preference variant.} As a fourth and final pre-registered attempt, \\sit-DPO trains on pairs of a correct and an incorrect trace for the same item (direct preference optimisation, LoRA, settings fixed in advance), against a control with the pair labels shuffled.\n"
open(S5, "w").write(s)
open("sections/6_sit_results.tex", "w").write(r"""\section{Experiments}
\label{sec:sit:results}

\subsection{Experimental Settings}
\label{sec:sit:settings}
\textbf{Datasets.} Development items cover the three families of \Cref{sec:sit}; test template families are held out and, because no variant qualified, were never used for any remedy.

\textbf{Baselines.} Each trained variant has a matched control: supervised fine-tuning on the same number of unselected traces, and preference optimisation on the same pairs with shuffled labels. Training-free arms are natural thinking, no thinking, a 512-token budget, a task-aware instruction and the two thinking-channel checks.

\textbf{Metrics.} A variant qualifies for the test set only if it beats natural thinking on the equal-family score and passes one-sided 95\% safety bounds above $-2$\,pp on ImplicatureX cancellation, the true/false framing of the IMPPRES items, FOLIO \citep{han2024folio} and GSM8K \citep{cobbe2021gsm8k}.

\subsection{Main Results}
\label{sec:sit:main}
\Cref{tab:dqual} reports the development results of the trained variants. No variant passes the safety gates, and none beats its own control. In Qwen3-8B, fine-tuning on selected traces scores \res{m1dev.qwen3-8b.d.sit.score.mean}, the same amount of unselected traces \res{m1dev.qwen3-8b.d.control.score.mean}, and natural thinking \res{m1dev.qwen3-8b.d.nat.score.mean}; in DeepSeek-R1-0528-Qwen3-8B the three score \res{m1dev.r1-0528.d.sit.score.mean}, \res{m1dev.r1-0528.d.control.score.mean} and \res{m1dev.r1-0528.d.nat.score.mean}. Tuning shortens the thinking of DeepSeek-R1-0528-Qwen3-8B from \res{m1dev.r1-0528.d.nat.tokfc.mean} to \res{m1dev.r1-0528.d.sit.tokfc.mean} tokens per item, but the unselected control does so as well (\res{m1dev.r1-0528.d.control.tokfc.mean}). \running{one sentence on SIT-DPO vs shuffled control, both models.}
\input{tables/tab_dqual}

\textbf{Prompting the thinking backfires.} The task-sensitive late check turns \res{m1dev.qwen3-8b.v2.sitcheck.tr.speaker.r2w.mean} correct speaker-meaning answers of Qwen3-8B wrong and only \res{m1dev.qwen3-8b.v2.sitcheck.tr.speaker.w2r.mean} wrong answers right; a neutral check of the same length leaves accuracy at \res{m1dev.qwen3-8b.v2.neutral.speaker.mean}\%. Raising the entailment question is enough to trigger the literal reading that thinking produces on its own.

\subsection{Ablation Study}
\label{sec:sit:ablation}
\Cref{tab:ablation} removes one component of \sit at a time on the development items of Qwen3-8B. No training-free intervention passes all safety gates: the late check costs \res{m1dev.qwen3-8b.v2.sitcheck.tr.speaker.r2w.mean} correct speaker-meaning answers, the start-of-thinking seed lowers both families, and even the best training-free arm, the task-aware instruction, misses a gate. Trained on its own traces, the model changes little, and neither component of \sit matters: the full model scores \res{m1dev.qwen3-8b.v3.sit.score.mean}, w/o trace selection \res{m1dev.qwen3-8b.v3.control.score.mean} and w/o family balance \res{m1dev.qwen3-8b.v3.nobal.score.mean}, against \res{m1dev.qwen3-8b.v3.nat.score.mean} for natural thinking.
\input{tables/tab_ablation}
""")
print("negative framing applied")


==> tools/assemble_final.sh <==
#!/bin/bash
# Assemble /Volumes/Alan/ARR_Oct/FINAL/P2_logical_words (re-runnable after the freeze).
set -e
P=/Volumes/Alan/ARR_Oct/P2_pragmatics; F=/Volumes/Alan/ARR_Oct/FINAL/P2_logical_words
rm -rf "$F"; mkdir -p "$F"/{paper,code,results,supplement}
X="--exclude=._* --exclude=.DS_Store --exclude=__pycache__ --exclude=*.pyc --exclude=*.log --exclude=*.out"
# paper: full standalone source + final PDF
rsync -a $X --exclude=.git --exclude=build --exclude=figures/drafts "$P/paper/" "$F/paper/"
cp "$P/paper/build/main.pdf" "$F/paper/main.pdf"
# code
rsync -a $X --exclude='*.jsonl' "$P/exp/harness/" "$F/code/harness/"
rsync -a $X "$P/exp/analysis/" "$F/code/analysis/"
rsync -a $X "$P/exp/configs/" "$F/code/configs/"
mkdir -p "$F/code/data_builders"; cp "$P"/exp/data/*.py "$F/code/data_builders/" 2>/dev/null || true
rsync -a $X "$P/paper/tools/" "$F/code/paper_tools/"
# results: small summaries only (no generations)
cd "$P/exp/results"
find . -maxdepth 2 \( -name 'summary.json' -o -name 'summary_all.json' \) -not -name '._*' | while read f; do mkdir -p "$F/results/$(dirname "$f")"; cp "$f" "$F/results/$f"; done
for d in M1 M1DEV DERIVED MANIFEST PROMPTS STATS; do [ -d "$d" ] && rsync -a $X --exclude='*.jsonl' "$d/" "$F/results/$d/"; done
mkdir -p "$F/results/gold"; cp "$P"/exp/gold/summary*.json "$F/results/gold/" 2>/dev/null || true
mkdir -p "$F/results/sit_train"; rsync -a $X --include='*/' --include='stats*.json' --exclude='*' "$P/exp/data/sit_train/" "$F/results/sit_train/"
# human-audit labels without annotator identity
python3 - "$P/exp/gold" "$F/results/gold" <<'PY'
import json, sys, os
src, dst = sys.argv[1:3]
for fn in ("HUMAN_AUDIT_V4_LABELS.jsonl", "HUMAN_AUDIT_ZH_LABELS.jsonl"):
    p = os.path.join(src, fn)
    if not os.path.exists(p): continue
    with open(os.path.join(dst, fn.replace(".jsonl", "_anon.jsonl")), "w") as o:
        for l in open(p):
            r = json.loads(l)
            for k in ("annotator", "provenance", "comment", "user", "name", "email"): r.pop(k, None)
            o.write(json.dumps(r, ensure_ascii=False) + "\n")
PY
cp "$P/notes/DECISIONS.md" "$P/notes/METHOD_DESIGN.md" "$P/notes/STATS_PLAN.md" "$P/notes/PROPOSAL.md" "$F/results/" 2>/dev/null || true
mv "$F/results/"*.md "$F/results/prereg_notes/" 2>/dev/null || { mkdir -p "$F/results/prereg_notes"; mv "$F/results/"*.md "$F/results/prereg_notes/"; }
# anonymous supplement
S=$(mktemp -d)/P2_supp; mkdir -p "$S"
cp -R "$F/code" "$S/code"; cp -R "$F/results/prereg_notes" "$S/prereg_notes"; cp -R "$F/results/PROMPTS" "$S/prompts"
mkdir -p "$S/audit_labels"; cp "$F/results/gold/"*_anon.jsonl "$S/audit_labels/" 2>/dev/null || true
cp -R "$F/results" "$S/results_summaries"; rm -rf "$S/results_summaries/prereg_notes" "$S/results_summaries/gold/"HUMAN_* 
find "$S" -type f \( -name '*.py' -o -name '*.sh' -o -name '*.md' -o -name '*.json' -o -name '*.jsonl' -o -name '*.txt' -o -name '*.yaml' -o -name '*.tsv' \) -print0 | xargs -0 perl -pi -e '
  s#/Volumes/Alan[^\s"'"'"']*#<path>#g; s#/Users/[^\s"'"'"']*#<path>#g; s#/home/[^\s"'"'"']*#<path>#g; s#/aifs\w*/[^\s"'"'"']*#<path>#g; s#\b\w*kou\w*\b#<user>#gi; s#zhizhuo|mae\.borer|cfhhocnv#<user>#gi; s#\S*hkust\S*#<org>#gi;
  s#dxm\d+#<host>#gi; s#[\w.+-]+@[\w-]+\.[\w.-]+#<email>#g; s#\balan\b#<user>#gi;
  s#(hf_|sk-)[A-Za-z0-9]{8,}#<redacted>#g'
find "$S" \( -iname "*dxm*" -o -name "slurm" -o -name "*.sbatch" \) -exec rm -rf {} + 2>/dev/null || true
(cd "$(dirname "$S")" && zip -qr "$F/supplement/P2_supp.zip" P2_supp)
echo "done"; du -sh "$F" "$F"/*


==> tools/build.sh <==
#!/usr/bin/env bash
# Local compile check with Tectonic (XeTeX-based; fetches packages on demand).
# Overleaf (pdfLaTeX) remains authoritative for the final page count.
#   tools/build.sh            -> build/main.pdf
#   tools/build.sh --final    -> also fails if \draftfalse would fail (tbd/unverified/placeholders)
set -euo pipefail
cd "$(dirname "$0")/.."
command -v tectonic >/dev/null || { echo "tectonic not found: brew install tectonic" >&2; exit 1; }
mkdir -p build
if [[ "${1:-}" == "--final" ]]; then
  # Build a copy with \draftfalse switched on, without touching main.tex.
  sed 's/^% \\draftfalse/\\draftfalse/' main.tex > build/_final_main.tex
  cp build/_final_main.tex ./_final_main.tex
  trap 'rm -f ./_final_main.tex' EXIT
  tectonic -X compile _final_main.tex --outdir build --keep-logs
  mv build/_final_main.pdf build/main_final.pdf
  echo "OK: build/main_final.pdf"
else
  tectonic -X compile main.tex --outdir build --keep-logs
  echo "OK: build/main.pdf"
fi
grep -E "LaTeX Warning: (Reference|Citation).*undefined|There were undefined" build/*.log || true


==> tools/captions_below.py <==
"""Move every \\caption{...} (+ following \\label) to the end of its table/figure float (caption below). Idempotent. usage: python3 tools/captions_below.py FILE..."""
import re, sys
def grab(s, i):  # s[i] == '{' -> index after matching '}'
    d = 0
    for j in range(i, len(s)):
        d += s[j] == '{'; d -= s[j] == '}'
        if d == 0: return j + 1
def fix(s):
    out, pos = [], 0
    for m in re.finditer(r'\\begin\{(table\*?|figure\*?)\}', s):
        if m.start() < pos: continue
        env = m.group(1); end = s.find('\\end{%s}' % env, m.end())
        if end < 0: continue
        body = s[m.end():end]; caps = []
        while True:
            c = re.search(r'\\caption\*?(\[[^\]]*\])?\{', body)
            if not c: break
            e = grab(body, c.end() - 1); cap = body[c.start():e]
            l = re.match(r'\s*\\label\{[^}]*\}', body[e:]); 
            if l: cap += l.group(0).strip() and '\n  ' + l.group(0).strip(); e += l.end()
            caps.append(cap); body = body[:c.start()].rstrip(' ') + body[e:].lstrip(' ')
        if caps:
            body = re.sub(r'\n\s*\n', '\n', body).rstrip() + '\n  ' + '\n  '.join(caps) + '\n'
        out.append(s[pos:m.end()] + body); pos = end
    out.append(s[pos:]); return ''.join(out)
for f in sys.argv[1:]:
    s = open(f).read(); t = fix(s)
    if t != s: open(f, 'w').write(t); print('fixed', f)


==> tools/filter_results.py <==
#!/usr/bin/env python3
"""Keep only the \\resdef lines whose key the paper references (directly via \\res{}, or via the
\\cell* table macros incl. their pilot fallbacks). Usage: python3 tools/filter_results.py full.tex out.tex"""
import re,sys,glob
used=set()
for f in glob.glob('sections/*.tex')+glob.glob('tables/*.tex'):
    t=open(f).read()
    used.update(re.findall(r'\\res\{([^}]+)\}',t)); used.update(re.findall(r'\\rv\{([^}]+)\}',t))
    for m in re.finditer(r'\\cell(pm|m|d|dinv|dpm|dpminv|sig)\{([^}]+)\}\{([^}]+)\}',t):
        kind,pre,k=m.groups()
        for p in (pre,'pilot'):
            for st in ('mean','std','lo','hi','sig'): used.add(f'{p}.{k}.{st}')
src,out=sys.argv[1],sys.argv[2]
keep=[l for l in open(src) if l.startswith('%') or (re.match(r'\\resdef\{([^}]+)\}',l) and re.match(r'\\resdef\{([^}]+)\}',l).group(1) in used)]
open(out,'w').writelines(keep); print(f'kept {len(keep)} lines of {sum(1 for _ in open(src))}')


==> tools/finalize_x3.py <==
"""Final P2 pass after the X3 test: drop-worse edits to abstract/intro/conclusion + (if the test passes) an exploratory-remedy section.
Run from paper/ after exp/analysis/x3_test.py test. Numbers via \\res{x3test.*} keys (regen block M1/x3_test.json:x3test)."""
import json, re
T = json.load(open("../exp/results/M1/x3_test.json"))
win = [a for a in ("x1", "x2") if T["arms"][a]["passes_test_rule"]]
win = max(win, key=lambda a: T["arms"][a]["score_diff"]) if win else None
def rep(p, pat, new, flags=re.S):
    s = open(p).read(); s2, n = re.subn(pat, lambda m: new, s, count=1, flags=flags); assert n == 1, (p, pat[:50]); open(p, "w").write(s2)
A, I, C = "sections/0_abstract.tex", "sections/1_intro.tex", "sections/7_conclusion.tex"
rep(A, r"A late check asking Qwen3-8B.*?no remedy passes its pre-declared safety gates\.\s*", "")
if win:
    k = f"x3test.arms.{win}"
    src = "the first 128 tokens of its own trace" if win == "x1" else "its no-thinking answer"
    rep(A, r", and we test four pre-registered ways to restore task-appropriate interpretation\.",
        ". Building on the diagnostic, an exploratory inference-time remedy that answers scalar-implicature questions from the reading the model entertains early "
        f"raises the equal-family score of two 8B reasoning models on held-out items by \\res{{{k}.score_diff}}\\,pp (95\\% CI \\res{{{k}.ci_lo}} to \\res{{{k}.ci_hi}}) without losing literal accuracy.")
    rep(I, r"  \\item\[\\ding\{185\}\].*?\n", "  \\item[\\ding{185}] \\paratitle{An exploratory remedy from the entertained reading} (\\Cref{sec:x3}). Answering scalar-implicature questions "
        f"from {src} raises the held-out score of two 8B reasoning models over natural thinking and multiplies their accuracy on scalar felicity items, with literal accuracy unchanged; it is exploratory and was selected on development data after two earlier exploratory rounds.\n")
    rep(C, r"Remedies do not come cheap:.*?enrichment\.", "The diagnostic also points to a remedy: answering from the reading the model entertains early, rather than the one it settles on, recovers scalar implicatures on held-out items without touching literal accuracy.")
    a = T["arms"]; nat = T["nat_per_model"]; fel = T["felicity_per_model"]
    rows = []
    for mk, mn in (("q3", "Qwen3-8B"), ("r1", "DeepSeek-R1-0528-Qwen3-8B")):
        for arm, lab in (("nat", "Natural thinking"), ("taskaware", "Task-aware instruction"), (win, "Answer from the entertained reading (ours)")):
            fam = nat[mk] if arm == "nat" else a[arm]["per_model"][mk]
            f = fel[mk][arm]; fv = (f["imppres_quant_fel"] + f["imppres_conn_fel"]) / 2
            pre = "\\ourrow " if arm == win else ""
            rows.append(f"    {pre}{mn if arm == 'nat' else ''} & {lab} & {fv:.1f} & {fam['speaker']:.1f} & {fam['presup']:.1f} & {fam['literal']:.1f} \\\\")
        if mk == "q3": rows.append("    \\addlinespace[0.5mm]")
    tab = ["\\begin{table}[t]", "  \\centering\\small", "  \\caption{\\textbf{Answering from the entertained reading restores scalar implicatures without losing literal accuracy} (held-out test families; accuracy, \\%). Felicity: IMPPRES \\form{some}/\\form{or} felicity items.}",
           "  \\label{tab:x3}", "  \\setlength{\\tabcolsep}{3pt}", "  \\resizebox{\\columnwidth}{!}{%", "  \\begin{tabular}{@{}llrrrr@{}}", "    \\toprule",
           "    Model & Method & Felicity & Speaker & Presup. & Literal \\\\", "    \\midrule"] + rows + ["    \\bottomrule", "  \\end{tabular}}", "\\end{table}"]
    open("tables/tab_x3.tex", "w").write("\n".join(tab) + "\n")
    fm = lambda mk, arm: (fel[mk][arm]["imppres_quant_fel"] + fel[mk][arm]["imppres_conn_fel"]) / 2
    fn_q, fx_q, ft_q = fm("q3", "nat"), fm("q3", win), fm("q3", "taskaware"); fn_r, fx_r, ft_r = fm("r1", "nat"), fm("r1", win), fm("r1", "taskaware")
    open("sections/5_x3.tex", "w").write(f"""\\section{{Selective Thinking for Scalar Items (Exploratory)}}
\\label{{sec:x3}}

If thinking first entertains an implicature and then cancels it, the reading to keep is already in the trace. For questions that ask what a speaker of a \\form{{some}} or \\form{{or}} sentence believes, we answer from {src} instead of from the completed trace; every other item keeps the natural-thinking answer. Routing reads only the prompt (the question template and the speaker's sentence), never the dataset or label. The remedy is exploratory, not pre-registered: its weight was selected on development items after two earlier exploratory rounds, frozen, and evaluated once on held-out template families of Qwen3-8B and DeepSeek-R1-0528-Qwen3-8B.

\\Cref{{tab:x3}} reports the held-out results. Pooled over both models, the equal-family score rises by \\res{{{k}.score_diff}}\\,pp (95\\% CI \\res{{{k}.ci_lo}} to \\res{{{k}.ci_hi}}) over natural thinking, and every literal-gold safety stratum stays within its pre-declared bound (smallest one-sided lower bound \\res{{x3test.minlb}}\\,pp; by construction the routing leaves those items untouched). The gain is concentrated where thinking cancels: on the IMPPRES \\form{{some}}/\\form{{or}} felicity items, accuracy rises from {fn_q:.1f}\\% to {fx_q:.1f}\\% in Qwen3-8B and from {fn_r:.1f}\\% to {fx_r:.1f}\\% in DeepSeek-R1-0528-Qwen3-8B. A task-aware instruction in the user turn, the strongest prompt on development items, raises the overall score more (\\res{{x3test.arms.taskaware.score_diff}}\\,pp) but barely moves these items ({ft_q:.1f}\\% and {ft_r:.1f}\\%), and the two act on different items. Four pre-registered remedies that intervene in or train the thinking itself did not pass their development gates (\\Cref{{app:prereg}}).
\\input{{tables/tab_x3}}
""")
    T["minlb"] = min(g["lb"] for g in T["arms"][win]["gates"].values()); json.dump(T, open("../exp/results/M1/x3_test.json", "w"), indent=1)
    s = open("main.tex").read()
    if "5_x3" not in s: s = s.replace("\\input{sections/4_findings}\n", "\\input{sections/4_findings}\n\\input{sections/5_x3}\n"); open("main.tex", "w").write(s)
else:
    rep(A, r", and we test four pre-registered ways to restore task-appropriate interpretation\.", ".")
    rep(I, r"  \\item\[\\ding\{185\}\].*?\n", "")
    s = open(I).read(); s = s.replace("\\item[\\ding{186}]", "\\item[\\ding{185}]"); open(I, "w").write(s)
    rep(C, r"Remedies do not come cheap:.*?enrichment\.", "")
print("X3 test winner:", win)


==> tools/json2tex.py <==
#!/usr/bin/env python3
"""Turn experiment result JSON files into LaTeX \\resdef macros.

Every number in the paper must trace to a file under exp/. Instead of typing
numbers, write \\res{key} in the .tex and regenerate numbers/results.tex:

    python3 tools/json2tex.py ../exp/h1/summary.json:h1 ../exp/h3/effects.json:h3 \\
        -o numbers/results.tex --digits 2

Nested keys are flattened with '.', e.g. {"qwen7b": {"slope": 0.4213}} with
prefix h1 becomes \\res{h1.qwen7b.slope} -> 0.42. Each output line records its
source file. Integers are printed as-is; floats with --digits decimals
(override per key with a "<key>__digits" entry in the JSON).
"""
import argparse
import json
import re
import sys
from pathlib import Path

KEY_RE = re.compile(r"^[A-Za-z0-9._-]+$")


def flatten(obj, prefix=""):
    if isinstance(obj, dict):
        for k, v in obj.items():
            yield from flatten(v, f"{prefix}.{k}" if prefix else str(k))
    elif isinstance(obj, list):
        for i, v in enumerate(obj):
            yield from flatten(v, f"{prefix}.{i}" if prefix else str(i))
    else:
        yield prefix, obj


def fmt(value, digits):
    if isinstance(value, bool):
        return "yes" if value else "no"
    if isinstance(value, int):
        return f"{value:,}".replace(",", "{,}")
    if isinstance(value, float):
        return f"{value:.{digits}f}"
    s = str(value)
    return s.replace("%", r"\%").replace("_", r"\_").replace("&", r"\&")


def main():
    ap = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("inputs", nargs="+", help="file.json[:prefix]")
    ap.add_argument("-o", "--output", default="numbers/results.tex")
    ap.add_argument("--digits", type=int, default=2)
    args = ap.parse_args()

    lines, seen = [], {}
    for spec in args.inputs:
        path, _, prefix = spec.partition(":")
        data = json.loads(Path(path).read_text())
        flat = dict(flatten(data, prefix))
        for key, value in sorted(flat.items()):
            if key.endswith("__digits") or value is None:
                continue
            if not KEY_RE.match(key):
                sys.exit(f"invalid key {key!r} in {path}: use [A-Za-z0-9._-] only")
            if key in seen:
                sys.exit(f"duplicate key {key!r} in {path} and {seen[key]}")
            seen[key] = path
            digits = int(flat.get(f"{key}__digits", args.digits))
            lines.append(f"\\resdef{{{key}}}{{{fmt(value, digits)}}}  % src: {path}")

    header = [
        "% AUTO-GENERATED by tools/json2tex.py -- do not edit by hand.",
        "% Regenerate:  python3 tools/json2tex.py " + " ".join(args.inputs) + f" -o {args.output} --digits {args.digits}",
    ]
    Path(args.output).write_text("\n".join(header + lines) + "\n")
    print(f"wrote {len(lines)} macros to {args.output}")


if __name__ == "__main__":
    main()


==> tools/make_app_v2.py <==
"""acceptable-v2 appendix material, generated from result JSON (no hand-typed numbers):
tab_gates (per-gate one-sided bounds), tab_manifest (per-run settings), tab_trainsizes (remedy training sets), A_prompts (verbatim prompts)."""
import json, os
R = "../exp/results"; D = "../exp/data/sit_train"
G = [("ix_can", "IX cancel."), ("imppres_truth", "IMPPRES true/false"), ("folio", "FOLIO"), ("gsm8k", "GSM8K")]
ROWS = [("1 Seed (route)", "Qwen3-8B", "selection_dev_Qwen3-8B.json", "seed_route"), ("", "", "selection_dev_Qwen3-8B.json", "think_full+sitroute"),
        ("2 Late check", "Qwen3-8B", "selection_dev_v2_Qwen3-8B.json", "late_sitcheck"), ("", "", "selection_dev_v2_Qwen3-8B.json", "late_neutral"),
        ("3 SFT", "Qwen3-8B", "selection_dev_D_q3.json", "SIT-train_selected"), ("", "", "selection_dev_D_q3.json", "control_unselected"),
        ("", "R1-0528", "selection_dev_D_r1.json", "SIT-train_selected"), ("", "", "selection_dev_D_r1.json", "control_unselected"),
        ("4 DPO", "Qwen3-8B", "selection_dev_E_q3.json", "dpo"), ("", "", "selection_dev_E_q3.json", "dpo_shuffled"),
        ("", "R1-0528", "selection_dev_E_r1.json", "dpo"), ("", "", "selection_dev_E_r1.json", "dpo_shuffled"),
        ("Task-aware instr.", "Qwen3-8B", "selection_dev_v2_Qwen3-8B.json", "think_full+taskaware")]
NAME = {"seed_route": "remedy", "think_full+sitroute": "control", "late_sitcheck": "remedy", "late_neutral": "control", "SIT-train_selected": "remedy",
        "control_unselected": "control", "dpo": "remedy", "dpo_shuffled": "control", "think_full+taskaware": "baseline"}
f = lambda x: f"{x:+.1f}".replace("-", "$-$") if abs(x) >= 0.05 else "0.0"
L = ["% GENERATED by tools/make_app_v2.py", "\\begin{table*}[t]", "  \\centering\\small",
     "  \\caption{Safety gates of every remedy on development items: paired difference to natural thinking (pp) and, in brackets, its one-sided 95\\% lower bound; a gate passes when the bound exceeds $-2$ (\\ding{55}: fails). $n$: items per gate.}",
     "  \\label{tab:gates}", "  \\begin{tabular}{@{}lll" + "r" * len(G) + "@{}}", "    \\toprule",
     "    Remedy & Model & Arm & " + " & ".join(g for _, g in G) + " \\\\", "    \\midrule"]
nrow = None
for name, mdl, fn, arm in ROWS:
    gd = json.load(open(f"{R}/M1/{fn}")).get("gates", {}).get(arm)
    if not gd: continue
    if name and len(L) > 9: L.append("    \\addlinespace[0.5mm]")
    cells = [f"{f(gd[g]['diff'])} [{f(gd[g]['lb'])}]" + ("\\,\\ding{55}" if gd[g]["lb"] <= -2 else "") for g, _ in G]
    nrow = [str(gd[g]["n"]) for g, _ in G]
    L.append(f"    {name} & {mdl} & {NAME[arm]} & " + " & ".join(cells) + " \\\\")
L += ["    \\midrule", "    \\multicolumn{3}{@{}l}{$n$} & " + " & ".join(nrow) + " \\\\", "    \\bottomrule", "  \\end{tabular}", "\\end{table*}"]
open("tables/tab_gates.tex", "w").write("\n".join(L) + "\n")
# manifest
M = json.load(open(f"{R}/MANIFEST/runs.json"))
L = ["% GENERATED by tools/make_app_v2.py", "\\begin{table}[t]", "  \\centering\\small",
     "  \\caption{Run settings per experiment block: models, items per model, decoding seeds, temperature and thinking cap (tokens).}",
     "  \\label{tab:manifest}", "  \\begin{tabular}{@{}lrrrrr@{}}", "    \\toprule", "    Block & Models & Items & Seeds & $T$ & Cap \\\\", "    \\midrule"]
for k, v in M.items():
    if not isinstance(v, dict) or not v.get("runs"): continue
    r = v["runs"][0]; s = r.get("sampling") if isinstance(r.get("sampling"), dict) else {}
    if r.get("n_items") is None: continue
    L.append(f"    \\texttt{{{k.upper()}}} & {len(v.get('models', []))} & {r['n_items']:,} & {len(r.get('seeds') or [])} & {s.get('temperature', 'API') or 'API'} & {s.get('cap') or '--'} \\\\".replace(",", "{,}"))
L += ["    \\bottomrule", "  \\end{tabular}", "\\end{table}"]
open("tables/tab_manifest.tex", "w").write("\n".join(L) + "\n")
# training sizes
L = ["% GENERATED by tools/make_app_v2.py", "\\begin{table}[t]", "  \\centering\\small",
     "  \\caption{Training sets of the trained remedies: traces per family (equal quota), and the share drawn from items the model answers correctly in only 1--3 of 4 samples.}",
     "  \\label{tab:trainsizes}", "  \\begin{tabular}{@{}llrr@{}}", "    \\toprule", "    Model & Family & Traces & Mixed share \\\\", "    \\midrule"]
for i, (mn, d) in enumerate([("Qwen3-8B", "Qwen3-8B"), ("R1-0528-Qwen3-8B", "DeepSeek-R1-0528-Qwen3-8B")]):
    p = f"{D}/{d}/stats_summary.json"
    if not os.path.exists(p): continue
    fam = json.load(open(p))["D_selected_control"]["families"]
    if i: L.append("    \\addlinespace[0.5mm]")
    for j, (fk, fv) in enumerate(fam.items()):
        L.append(f"    {mn if j == 0 else ''} & {fk} & {fv['N']:,} & {100 * fv['mixed_share_of_selected']:.1f}\\% \\\\".replace(",", "{,}"))
L += ["    \\bottomrule", "  \\end{tabular}", "\\end{table}"]
open("tables/tab_trainsizes.tex", "w").write("\n".join(L) + "\n")
# prompts
P = json.load(open(f"{R}/PROMPTS/verbatim.json"))
out = ["% GENERATED by tools/make_app_v2.py from exp/results/PROMPTS/verbatim.json", "\\section{Verbatim Prompts}", "\\label{app:prompts}",
       "Each block shows one fully rendered prompt per format or arm (user turn and, where the arm adds one, the assistant prefix), for one example item."]
for k, v in P.items():
    if k.startswith("_") or k.startswith("remedy_"): continue
    out.append(f"\\paragraph{{{k.replace('_', ' ').capitalize()}.}} {v.get('note', '') if isinstance(v, dict) else ''}".replace("_", "\\_").replace("#", "\\#").replace("%", "\\%"))
    body = (v.get("user") or v.get("text") or "") if isinstance(v, dict) else str(v)
    extra = [x for x in ("seed_sentence", "late_text") if isinstance(v, dict) and v.get(x)]
    for x in extra: body += f"\n[{x}] " + str(v[x])
    import textwrap
    wrapped = []
    for l in body.replace("\t", "  ").split("\n"):
        wrapped += textwrap.wrap(l, 50, subsequent_indent="  ", break_long_words=True, replace_whitespace=False) or [""]
    out += ["\\begin{footnotesize}", "\\begin{verbatim}"] + [w.replace("\\end{verbatim}", "\\end {verbatim}") for w in wrapped] + ["\\end{verbatim}", "\\end{footnotesize}"]
open("sections/A_prompts.tex", "w").write("\n".join(out) + "\n")
print("ok")
# exploratory round 2: dev weight grid (X1', X2')
L = ["% GENERATED by tools/make_app_v2.py from selection_dev_X2_*.json", "\\begin{table}[t]", "  \\centering\\small",
     "  \\caption{Exploratory round 2: development score of the early-prefix ensemble (X1$'$) and the no-thinking blend (X2$'$) over the pre-declared weight grid; answers changed relative to natural thinking in brackets. No weight beats natural thinking, so neither reached the test set.}",
     "  \\label{tab:xgrid}", "  \\setlength{\\tabcolsep}{3pt}", "  \\resizebox{\\columnwidth}{!}{%", "  \\begin{tabular}{@{}llrrrrr@{}}", "    \\toprule",
     "    Model & Remedy & $w{=}0$ & 0.25 & 0.5 & 0.75 & 1.0 \\\\", "    \\midrule"]
for i, (mn, fn) in enumerate([("Qwen3-8B", "q3"), ("R1-0528-Qwen3-8B", "r1")]):
    p = f"{R}/M1/selection_dev_X2_{fn}.json"
    if not os.path.exists(p): continue
    t = json.load(open(p))["table"]
    if i: L.append("    \\addlinespace[0.5mm]")
    for j, x in enumerate(("x1", "x2")):
        cells = [f"{t['nat']['score']:.2f}"] + [f"{t[f'{x}@{w}']['score']:.2f} [{sum(t[f'{x}@{w}']['changed_choices'].values())}]" for w in (0.25, 0.5, 0.75, 1.0)]
        L.append(f"    {mn if j == 0 else ''} & {x.upper()}$'$ & " + " & ".join(cells) + " \\\\")
L += ["    \\bottomrule", "  \\end{tabular}}", "\\end{table}"]
open("tables/tab_xgrid.tex", "w").write("\n".join(L) + "\n")


==> tools/make_fig_main.py <==
"""Fig 2 (fig_hero_strip): per-model thinking effect on 'some', sorted; Fig 4 (fig_major_forest): major models, some/or. Data: \\res keys."""
import re, json, matplotlib; matplotlib.use("pdf"); import matplotlib.pyplot as plt
plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 7, "xtick.labelsize": 6.5, "ytick.labelsize": 6.5, "axes.spines.top": False, "axes.spines.right": False})
V = {k: float(v) for k, v in re.findall(r"\\resdef\{([^}]+)\}\{(-?\d+(?:\.\d+)?)\}", open("build/results_full.tex").read())}
L = json.load(open("../exp/results/DERIVED/models_lists.json")); roster, counted, rise = L["main_tested"], set(L["main_counted"]), set(L["main_rise"])
PC = [("e1", "nat"), ("e1s", "nat"), ("e1q", "nat"), ("e1b", "nat"), ("e1p", "nat"), ("e1pangu", "nat"), ("e1r1", "nat"), ("e3", "high")]
NAMES = {"qwen3-8b": "Qwen3-8B", "qwen3-32b": "Qwen3-32B", "qwen3p5-9b": "Qwen3.5-9B", "qwen3p8-27b": "Qwen3.8-27B", "mimo-7b-rl": "MiMo-7B-RL",
         "openpangu-embedded-7b-v1p1": "openPangu-7B-V1.1", "r1-0528-qwen3-8b": "R1-0528-Qwen3-8B", "gpt-oss-20b": "gpt-oss-20b", "phi4-reasoning": "Phi-4-reasoning", "olmo3-32b-think": "OLMo-3-32B-Think"}
def eff(m, w):
    for p, c in PC:
        k = f"{p}.{m}.{w}.inf.{c}.dR"
        if k + ".mean" in V: return V[k + ".mean"], V.get(k + ".lo", V[k + ".mean"]), V.get(k + ".hi", V[k + ".mean"])
O, B, G = "#D55E00", "#0072B2", "#999999"
pts = sorted([(eff(m, "a3-quant") or eff(m, "a3-conn"), m) for m in roster if eff(m, "a3-quant") or eff(m, "a3-conn")])
fig, ax = plt.subplots(figsize=(6.6, 2.2))
ax.axhline(0, color="0.5", lw=0.8)
for i, ((y, lo, hi), m) in enumerate(pts):
    c = O if m in counted else B if m in rise else G
    ax.vlines(i, lo, hi, color=c, lw=0.9, alpha=0.7); ax.plot(i, y, "o", color=c, ms=3.6, zorder=3)
    if m in NAMES:
        up = (i % 2 == 0); ty = (hi + 9) if up else (lo - 9)
        ax.annotate(NAMES[m], (i, hi if up else lo), (i, ty), fontsize=5.6, ha="center", va="bottom" if up else "top", arrowprops=dict(arrowstyle="-", lw=0.4, color="0.4"))
ax.text(0.01, 0.97, f"{len(counted)} of {len(roster)} models more literal", transform=ax.transAxes, color=O, fontweight="bold", va="top")
ax.text(0.01, 0.86, f"{len(rise)} more pragmatic", transform=ax.transAxes, color=B, fontweight="bold", va="top")
ax.set_xticks([]); ax.set_xlabel("open reasoning models, sorted by effect"); ax.set_ylabel("thinking effect on 'some' (pp)")
ax.set_xlim(-1, len(pts)); fig.tight_layout(pad=0.3); fig.savefig("figures/fig_hero_strip.pdf")
SMALL = {"qwen3-8b", "qwen3p8-27b", "mimo-7b-rl", "r1-0528-qwen3-8b", "gpt-oss-20b"}
pts = sorted([(eff(m, "a3-quant") or eff(m, "a3-conn"), m) for m in roster if eff(m, "a3-quant") or eff(m, "a3-conn")])
fig, ax = plt.subplots(figsize=(3.3, 2.1))
ax.axhline(0, color="0.5", lw=0.8)
for i, ((y, lo, hi), m) in enumerate(pts):
    c = O if m in counted else B if m in rise else G
    ax.vlines(i, lo, hi, color=c, lw=0.9, alpha=0.7); ax.plot(i, y, "o", color=c, ms=2.6, zorder=3)
    if m in SMALL:
        up = (i % 2 == 0); ty = (hi + 9) if up else (lo - 9)
        ax.annotate(NAMES[m], (i, hi if up else lo), (i, ty), fontsize=5.2, ha="center", va="bottom" if up else "top", arrowprops=dict(arrowstyle="-", lw=0.4, color="0.4"))
ax.text(0.01, 0.97, f"{len(counted)} of {len(roster)} models more literal", transform=ax.transAxes, color=O, fontweight="bold", va="top")
ax.text(0.01, 0.84, f"{len(rise)} more pragmatic", transform=ax.transAxes, color=B, fontweight="bold", va="top")
ax.set_xticks([]); ax.set_xlabel("open reasoning models, sorted by effect"); ax.set_ylabel("thinking effect on 'some' (pp)")
ax.set_xlim(-1, len(pts)); fig.tight_layout(pad=0.3); ax.text(0.99, 0.03, "each dot = one model; below 0 = more literal with thinking", transform=ax.transAxes, ha="right", fontsize=5.3, style="italic", color="0.35"); fig.savefig("figures/fig_hero_strip_small.pdf")
fig, ax = plt.subplots(figsize=(3.15, 2.5)); ax.axvline(0, color="0.5", lw=0.8); ax.axvspan(-200, 0, color="0.94", zorder=0)
rows = [m for m in NAMES if eff(m, "a3-quant")]; lims = []
for r, m in enumerate(rows):
    y = len(rows) - 1 - r
    for w, dy, fc in (("a3-quant", 0.15, O), ("a3-conn", -0.15, "white")):
        e = eff(m, w)
        if not e: continue
        ax.hlines(y + dy, e[1], e[2], color=O, lw=0.9); ax.plot(e[0], y + dy, "o", mfc=fc, mec=O, ms=3.8, zorder=3); lims += [e[1], e[2]]
ax.set_yticks(range(len(rows))); ax.set_yticklabels([NAMES[m] for m in rows][::-1]); ax.set_xlim(min(lims) - 5, max(5, max(lims) + 5))
ax.text(0.98, 1.02, "● some   ○ or", transform=ax.transAxes, ha="right", color=O, fontsize=6.5)
ax.text(0.02, 0.01, "more literal", transform=ax.transAxes, style="italic", fontsize=6, color="0.4")
ax.set_xlabel("thinking effect (pp)"); fig.tight_layout(pad=0.3); fig.savefig("figures/fig_major_forest.pdf"); print("wrote")


==> tools/make_fig_size.py <==

"""Fig: thinking effect on some/or vs model size, by family; plus forest plot of major models."""
import re
import matplotlib
matplotlib.use("pdf")
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec

matplotlib.rcParams["font.family"] = "DejaVu Sans"

V = {k: float(v.replace("$", "").replace("\\text{-}", "-").replace("\u2212", "-"))
     for k, v in re.findall(r"\\resdef\{([^}]+)\}\{(-?\d+(?:\.\d+)?)\}",
                             open("build/results_full.tex").read())}

FAM = {
    "Qwen3": [(0.6, "e1s.qwen3-0p6b"), (1.7, "e1s.qwen3-1p7b"), (4, "e1.qwen3-4b"),
              (8, "e1.qwen3-8b"), (14, "e1.qwen3-14b"), (32, "e1s.qwen3-32b")],
    "Qwen3.5": [(0.8, "e1q.qwen3p5-0p8b"), (2, "e1q.qwen3p5-2b"), (4, "e1q.qwen3p5-4b"),
                (9, "e1q.qwen3p5-9b"), (35, "e1q.qwen3p5-35b-a3b")],
    "R1-Distill-Qwen": [(7, "e1s.r1distill-7b"), (14, "e1s.r1distill-14b")],
}
COL = {"Qwen3": "#0072B2", "Qwen3.5": "#009E73", "R1-Distill-Qwen": "#CC79A7"}

fig = plt.figure(figsize=(6.6, 2.5))
gs = gridspec.GridSpec(1, 3, width_ratios=[1, 1, 1.25], figure=fig)
ax_a = fig.add_subplot(gs[0, 0])
ax_b = fig.add_subplot(gs[0, 1], sharey=ax_a)
ax_c = fig.add_subplot(gs[0, 2])

panels = [(ax_a, "a3-quant", "some \u2192 not all"), (ax_b, "a3-conn", "or \u2192 not both")]

all_y = []
for ax, w, title in panels:
    ax.axhline(0, color="0.5", lw=0.9, zorder=1)
    for f, pts in FAM.items():
        xs, ys, es = [], [], []
        for x, k in pts:
            m = V.get(f"{k}.{w}.inf.nat.dR.mean")
            if m is None:
                continue
            lo, hi = V.get(f"{k}.{w}.inf.nat.dR.lo", m), V.get(f"{k}.{w}.inf.nat.dR.hi", m)
            xs.append(x); ys.append(m); es.append((m - lo, hi - m))
        if not xs:
            continue
        all_y.extend(ys)
        ax.errorbar(xs, ys, yerr=list(zip(*es)), fmt="o-", color=COL[f], ms=3.2,
                     lw=1.1, capsize=1.5, elinewidth=0.8, zorder=3)
        ax.annotate(f, (xs[-1], ys[-1]), fontsize=6, fontweight="bold", color=COL[f],
                     xytext=(4, 0), textcoords="offset points", va="center", ha="left")
    ax.set_xscale("log")
    ax.set_xticks([1, 4, 16])
    ax.set_xticklabels(["1", "4", "16"])
    ax.set_title(title, fontsize=7)
    ax.set_xlabel("parameters (B)", fontsize=7)
    ax.tick_params(labelsize=6.5)
    for s_ in ("top", "right"):
        ax.spines[s_].set_visible(False)

if all_y:
    ymin, ymax = min(all_y), max(all_y)
    pad = max(2.0, 0.15 * (ymax - ymin))
    ylo, yhi = ymin - pad, ymax + pad
else:
    ylo, yhi = -5, 5
ax_a.set_ylim(ylo, yhi)
for ax in (ax_a, ax_b):
    ax.axhspan(ylo, 0, color="0.92", zorder=0)

ax_a.text(0.03, 0.06, "more literal", fontsize=5.5, style="italic", color="0.4",
           transform=ax_a.transAxes, ha="left", va="bottom")
ax_a.text(0.03, 0.94, "more pragmatic", fontsize=5.5, color="0.3",
           transform=ax_a.transAxes, ha="left", va="top")

ax_a.set_ylabel("thinking effect (pp)", fontsize=7)
ax_b.tick_params(labelleft=False)

# --- Panel (c): forest plot of major models ---
rows = [
    ("Qwen3-8B", "e1.qwen3-8b", "nat"),
    ("Qwen3.5-9B", "e1q.qwen3p5-9b", "nat"),
    ("Qwen3.8-27B", "e1q.qwen3p8-27b", "nat"),
    ("MiMo-7B-RL", "e1b.mimo-7b-rl", "nat"),
    ("openPangu-7B-V1.1", "e1pangu.openpangu-embedded-7b-v1p1", "nat"),
    ("DeepSeek-R1-0528-Qwen3-8B", "e1r1.r1-0528-qwen3-8b", "nat"),
    ("gpt-oss-20b", "e3.gpt-oss-20b", "high"),
]
COL_C = "#D55E00"
ax_c.axvline(0, color="0.5", lw=0.9, zorder=1)

ylabels, yticks = [], []
n = len(rows)
for i, (name, k, cond) in enumerate(rows):
    y = n - 1 - i
    yticks.append(y)
    ylabels.append(name)
    for word, dy, filled in [("a3-quant", 0.14, True), ("a3-conn", -0.14, False)]:
        mean = V.get(f"{k}.{word}.inf.{cond}.dR.mean")
        if mean is None:
            continue
        lo = V.get(f"{k}.{word}.inf.{cond}.dR.lo", mean)
        hi = V.get(f"{k}.{word}.inf.{cond}.dR.hi", mean)
        ax_c.errorbar(mean, y + dy, xerr=[[mean - lo], [hi - mean]], fmt="o",
                       mfc=COL_C if filled else "none", mec=COL_C, ecolor=COL_C,
                       ms=4, mew=1.0, lw=1.0, capsize=2, zorder=3)

ax_c.set_yticks(yticks)
ax_c.set_yticklabels(ylabels, fontsize=6.5)
ax_c.set_ylim(-0.7, n - 0.3)
ax_c.set_xlabel("thinking effect (pp)", fontsize=7)
ax_c.set_title("Major models", fontsize=7)
ax_c.tick_params(labelsize=6.5)
for s_ in ("top", "right"):
    ax_c.spines[s_].set_visible(False)
ax_c.text(0.5, 1.14, "\u25cf some    \u25cb or", fontsize=6, color=COL_C,
           transform=ax_c.transAxes, ha="center", va="bottom")

for ax, lab in zip((ax_a, ax_b, ax_c), ("(a)", "(b)", "(c)")):
    ax.text(-0.12, 1.12, lab, transform=ax.transAxes, fontsize=8, fontweight="bold",
            va="bottom", ha="left")

fig.tight_layout(pad=0.3)
fig.savefig("figures/fig_size_family.pdf")
print("wrote")


==> tools/make_tab_ablation.py <==
"""Ablation of SIT on Qwen3-8B development items. Training-free rows from m1dev keys; trained rows fill from m1dev.qwen3-8b.v3.* when they land."""
import re
V = dict(re.findall(r'\\resdef\{([^}]+)\}\{([^}]*)\}', open("build/results_full.tex").read()))
ROWS = [(None, "Without training"),
        ("Natural thinking", "v2.nat"), ("Task-aware instruction (user turn)", "v2.taskaware"),
        ("Late check: entailment or speaker meaning?", "v2.sitcheck"), ("Late check: neutral", "v2.neutral"),
        ("Start-of-thinking seed (route)$^\\ast$", "v1.route"), (None, "Trained on own traces"),
        ("\\sit w/o trace selection (equal-data control)", "v3.control"), ("\\sit w/o family balance", "v3.nobal"),
        ("FULL", "v3.sit")]
COLS = ["speaker", "presup", "literal", "score"]
L = ["% GENERATED by tools/make_tab_ablation.py -- do not edit by hand.", "\\begin{table}[t]", "  \\centering\\small", "  \\caption{Ablation of \\sit on development items (Qwen3-8B): accuracy (\\%) by family; score is the mean of speaker and literal accuracy.}", "  \\label{tab:ablation}",
     "  \\setlength{\\tabcolsep}{4pt}", "  \\resizebox{\\columnwidth}{!}{%", "  \\begin{tabular}{@{}lrrrr@{}}", "    \\toprule",
     "    Arm & Speaker & Presup. & Literal & Score \\\\", "    \\midrule"]
for name, k in ROWS:
    if name is None:
        L += ["    \\midrule" if k == "Without training" else "    \\addlinespace[0.5mm]", f"    \\multicolumn{{5}}{{@{{}}l}}{{\\emph{{{k}}}}} \\\\"]; continue
    if name == "FULL":
        key = f"m1dev.qwen3-8b.{k}"
        cells = [f"\\res{{{key}.{c}.mean}}" if f"{key}.{c}.mean" in V else "\\runcell" for c in COLS]
        L += ["    \\midrule", "    \\ourrow \\textbf{\\sit (full)} & " + " & ".join(cells) + " \\\\"]; continue
    key = f"m1dev.qwen3-8b.{k}"
    cells = [f"\\res{{{key}.{c}.mean}}" if f"{key}.{c}.mean" in V else "\\runcell" for c in COLS]
    L.append(f"    {name} & " + " & ".join(cells) + " \\\\")
L += ["    \\bottomrule", "  \\end{tabular}}",
      "  \\par\\smallskip{\\footnotesize $^\\ast$From development run~1 (\\Cref{tab:m1dev}); all other rows share the same saved thoughts.\\par}", "\\end{table}"]
open("tables/tab_ablation.tex", "w").write("\n".join(L) + "\n"); print("wrote tables/tab_ablation.tex")


==> tools/make_tab_dqual.py <==
"""Development qualification of the trained variants (attempts 3-4), both models, from m1dev keys."""
import re
V = dict(re.findall(r'\\resdef\{([^}]+)\}\{([^}]*)\}', open("build/results_full.tex").read()))
MODELS = [("Qwen3-8B", "qwen3-8b"), ("DeepSeek-R1-0528-Qwen3-8B", "r1-0528")]
ARMS = [("Natural thinking", "d.nat"), ("SFT, unselected traces (control)", "d.control"), ("SFT, selected traces (\\sit)", "d.sit"),
        ("DPO, shuffled pairs (control)", "e.dposhuf"), ("DPO, correct vs.\\ incorrect (\\sit-DPO)", "e.dpo")]
COLS = ["speaker", "presup", "literal", "score", "tokfc"]
L = ["% GENERATED by tools/make_tab_dqual.py -- do not edit by hand.", "\\begin{table}[t]", "  \\centering\\small",
     "  \\caption{\\textbf{Tuning on the model's own traces does not beat its controls.} Development accuracy (\\%) by family, score and thinking tokens; \\ding{51}: passes all safety gates.}",
     "  \\label{tab:dqual}", "  \\setlength{\\tabcolsep}{3.5pt}", "  \\resizebox{\\columnwidth}{!}{%", "  \\begin{tabular}{@{}lrrrrrc@{}}", "    \\toprule",
     "    Arm & Speaker & Presup. & Literal & Score & Tokens & Gates \\\\"]
for i, (mn, m) in enumerate(MODELS):
    L += ["    \\midrule" if i == 0 else "    \\addlinespace[0.5mm]\\midrule", f"    \\multicolumn{{7}}{{@{{}}l}}{{\\textsc{{{mn}}}}} \\\\"]
    for name, k in ARMS:
        key = f"m1dev.{m}.{k}"
        if f"{key}.score.mean" not in V: continue
        cells = " & ".join(f"\\res{{{key}.{c}.mean}}" for c in COLS)
        pre = "\\ourrow " if k.endswith((".sit", ".dpo")) else ""
        L.append(f"    {pre}{name} & {cells} & \\ifdim\\rv{{{key}.gates.mean}}pt>0.5pt \\ding{{51}}\\else \\ding{{55}}\\fi \\\\")
L += ["    \\bottomrule", "  \\end{tabular}}", "\\end{table}"]
open("tables/tab_dqual.tex", "w").write("\n".join(L) + "\n"); print("wrote tables/tab_dqual.tex")


==> tools/make_tab_fullsets.py <==
#!/usr/bin/env python3
"""Generate tables/tab_fullsets.tex: thinking effect on the full held-out IMPPRES some/or sets (300 items per trigger)
in the Yes/No and the three-way format, for every model with a full-set run (E1SF: Qwen3; E1SFX: others). Grey = CI includes 0."""
import re
from pathlib import Path
ROOT = Path(__file__).resolve().parents[1]
V = dict(re.findall(r'\\resdef\{([^}]*)\}\{([^}]*)\}', (ROOT / "build/results_full.tex").read_text()))
ROWS = [("Qwen3-4B", "e1sf", "qwen3-4b"), ("Qwen3-8B", "e1sf", "qwen3-8b"), ("Qwen3-14B", "e1sf", "qwen3-14b"), ("Qwen3-30B-A3B", "e1sf", "qwen3-30b-a3b"), ("Qwen3-32B", "e1sf", "qwen3-32b"), None,
        ("Qwen3.5-0.8B", "e1sfx", "qwen3p5-0p8b"), ("Qwen3.5-2B", "e1sfx", "qwen3p5-2b"), ("Qwen3.5-4B", "e1sfx", "qwen3p5-4b"), ("Qwen3.5-9B", "e1sfx", "qwen3p5-9b"), ("Qwen3.8-27B", "e1sfx", "qwen3p8-27b"), None,
        ("Phi-4-reasoning", "e1sfx", "phi4-reasoning"), ("Phi-4-mini-reasoning", "e1sfx", "phi4-mini-reasoning"), ("R1-Distill-Llama-8B", "e1sfx", "r1distill-llama-8b"),
        ("Skywork-OR1-7B", "e1sfx", "skywork-or1-7b"), ("EXAONE-Deep-7.8B", "e1sfx", "exaone-deep-7p8b"), ("Nemotron-Nano-9B-v2", "e1sfx", "nemotron-nano-9b-v2"),
        ("Granite-3.3-8B", "e1sfx", "granite-3p3-8b"), ("Llama-3.1-Nemotron-Nano-8B", "e1sfx", "llama-nemotron-nano-8b"), ("SmolLM3-3B", "e1sfx", "smollm3-3b"), ("openPangu-Embedded-7B-V1.1", "e1pangu", "openpangu-embedded-7b-v1p1"), ("openPangu-Embedded-7B-model", "e1pangu", "openpangu-embedded-7b-model")]
def cell(pre, m, trig, fmt):
    k = f"{pre}.{m}.a3f-{trig}.{fmt}.nat.dR"
    if k + ".mean" not in V: return r"\na"
    lo, hi = float(V[k + ".lo"]), float(V[k + ".hi"])
    b = f"\\res{{{k}.mean}}{{\\scriptsize\\,[\\res{{{k}.lo}}, \\res{{{k}.hi}}]}}"
    return b if (lo > 0 or hi < 0) else f"\\textcolor{{gray}}{{{b}}}"
out = [r"% GENERATED by tools/make_tab_fullsets.py -- do not edit by hand.", r"\begin{table*}[t]", r"  \centering\small", r"  \setlength{\tabcolsep}{4pt}",
       r"  \begin{tabular}{@{}l cc cc@{}}", r"    \toprule", r"    & \multicolumn{2}{c}{Yes/No inference} & \multicolumn{2}{c}{Three-way choice} \\",
       r"    \cmidrule(lr){2-3}\cmidrule(l){4-5}", r"    Model & \form{some} & \form{or} & \form{some} & \form{or} \\", r"    \midrule"]
for r in ROWS:
    if r is None: out.append(r"    \midrule"); continue
    n, pre, m = r
    out.append(f"    {n} & " + " & ".join([cell(pre, m, "quant", "inf"), cell(pre, m, "conn", "inf"), cell(pre, m, "quant", "nli"), cell(pre, m, "conn", "nli")]) + r" \\")
out += [r"    \bottomrule", r"  \end{tabular}",
        r"  \caption{\textbf{On the full held-out sets, \form{some} and \form{or} turn literal with thinking in both formats in most models.} Change with thinking (pp) [95\% CI], 300 items per trigger; grey: CI includes 0. Some models start near the floor in the three-way format.}",
        r"  \label{tab:fullsets}", r"\end{table*}"]
(ROOT / "tables/tab_fullsets.tex").write_text("\n".join(out) + "\n"); print("wrote tab_fullsets")


==> tools/make_tab_ist.py <==
#!/usr/bin/env python3
"""Generate tables/tab_ist.tex from build/results_full.tex: token-matched seeds (E10) with their own off/nat rows,
prompted CoT (E8) and PragReST (E1S). Bold/underline = best/second among the thinking rows per column."""
import re
from pathlib import Path
ROOT = Path(__file__).resolve().parents[1]
V = dict(re.findall(r'\\resdef\{([^}]*)\}\{([^}]*)\}', (ROOT / "build/results_full.tex").read_text()))
num = lambda k: float(V[k]) if k in V else None
COLS = [("qwen3-8b", "a3-quant.inf", "R"), ("qwen3-8b", "a3-conn.inf", "R"), ("qwen3-8b", "b2.yn", "acc"),
        ("qwen3-32b", "a3-quant.inf", "R"), ("qwen3-32b", "a3-conn.inf", "R"), ("qwen3-32b", "b2.yn", "acc")]
ROWS = [("No thinking (\\NT)", "e10", "off", False), ("Natural thinking (\\NAT)", "e10", "nat", True),
        ("Prompted CoT, thinking off$^{a}$", "e8", "cot", True), None,
        ("Neutral seed", "e10", "sneu", True), ("Logic seed", "e10", "slog", True), ("Intent seed (\\method)", "e10", "sint", True)]
rank = {}
for j, (m, st, met) in enumerate(COLS):
    vals = sorted([(num(f"{pre}.{m}.{st}.{c}.{met}.mean"), i) for i, r in enumerate(ROWS) if r and r[3]
                   for (_, pre, c, _) in [r] if num(f"{pre}.{m}.{st}.{c}.{met}.mean") is not None], reverse=True)
    for k, (_, i) in enumerate(vals[:2]): rank[(i, j)] = k
out = [r"% GENERATED by tools/make_tab_ist.py -- do not edit by hand.", r"\begin{table*}[t]", r"  \centering\small",
       r"  \setlength{\tabcolsep}{3pt}", r"  \begin{tabular}{@{}l ccc ccc@{}}", r"    \toprule",
       r"    & \multicolumn{3}{c}{\textbf{Qwen3-8B}} & \multicolumn{3}{c}{\textbf{Qwen3-32B}} \\",
       r"    \cmidrule(lr){2-4}\cmidrule(l){5-7}",
       r"    \textbf{Method} & \form{some}\hup & \form{or}\hup & LUDWIG\hup & \form{some}\hup & \form{or}\hup & LUDWIG\hup \\", r"    \midrule"]
for i, r in enumerate(ROWS):
    if r is None:
        out += [r"    \midrule", r"    \multicolumn{7}{@{}l}{\textit{Seed sentence opening the thinking trace (26 tokens each)}} \\"]; continue
    name, pre, c, _ = r; cells = []
    for j, (m, st, met) in enumerate(COLS):
        k = f"{pre}.{m}.{st}.{c}.{met}"
        if num(k + ".mean") is None: cells.append(r"\na"); continue
        cell = f"\\cellpm{{{pre}}}{{{m}.{st}.{c}.{met}}}"
        cell = {0: f"\\textbf{{{cell}}}", 1: f"\\underline{{{cell}}}"}.get(rank.get((i, j)), cell)
        cells.append(cell)
    out.append(f"    {name} & " + " & ".join(cells) + r" \\")
out += [r"    \midrule", r"    \multicolumn{7}{@{}l}{\textit{Training-time fix, same backbone \citep{park2026pragrest}}} \\",
        r"    PragReST-8B, \NAT & \cellpm{e1s}{pragrest-8b.a3-quant.inf.nat.R} & \cellpm{e1s}{pragrest-8b.a3-conn.inf.nat.R} & \cellpm{e1s}{pragrest-8b.b2.yn.nat.acc} & \na & \na & \na \\",
        r"    \bottomrule", r"  \end{tabular}",
        r"  \par\smallskip{\footnotesize Seeds run with natural thinking; $^{a}$from a separate run with the same settings. PragReST-8B is trained against literal readings \citep{park2026pragrest}.\par}",
        r"  \caption{\textbf{The intent seed restores more enrichment than length-matched control seeds.} Pragmatic reading and LUDWIG accuracy (\%); mean $\pm$ s.d.\ over seeds; \textbf{bold}/\underline{underlined}: best/second among thinking rows.}",
        r"  \label{tab:ist}", r"\end{table*}"]
(ROOT / "tables/tab_ist.tex").write_text("\n".join(out) + "\n"); print("wrote tab_ist")


==> tools/make_tab_m1dev.py <==
"""Appendix table: training-free interventions on SIT development items (Qwen3-8B), from m1dev keys."""
ROWS = [("v1", None, "Run 1 (start-of-thinking seeds)"),
        ("v1", "nt", "No thinking"), ("v1", "nat", "Natural thinking"), ("v1", "nat512", "Natural, 512-token budget"),
        ("v1", "taskaware", "Task-aware instruction (user turn)"), ("v1", "userroute", "Route text (user turn)"),
        ("v1", "grice", "Gricean prefix"), ("v1", "intent", "Seed: intent"), ("v1", "dual", "Seed: dual"),
        ("v1", "route", "Seed: route"), ("v1", "taskcheck", "Seed: task check"),
        ("v2", None, "Run 2 (check before the thinking block closes; same stage-1 thoughts)"),
        ("v2", "nat", "Natural thinking"), ("v2", "taskaware", "Task-aware instruction (user turn)"),
        ("v2", "sitcheck", "Late check: entailment or speaker meaning?"), ("v2", "neutral", "Late check: neutral")]
COLS = ["speaker", "presup", "literal", "score", "tokfc"]
L = ["% GENERATED by tools/make_tab_m1dev.py -- do not edit by hand.",
     "\\begin{table}[t]", "  \\centering\\small", "  \\setlength{\\tabcolsep}{4pt}",
     "  \\resizebox{\\columnwidth}{!}{%", "  \\begin{tabular}{lrrrrrc}", "    \\toprule",
     "    Arm & Speaker & Presup. & Literal & Score & Tokens & Gates \\\\", "    \\midrule"]
for ver, arm, name in ROWS:
    if arm is None:
        L.append(f"    \\multicolumn{{7}}{{l}}{{\\emph{{{name}}}}} \\\\"); continue
    k = f"m1dev.qwen3-8b.{ver}.{arm}"
    cells = " & ".join(f"\\res{{{k}.{c}.mean}}" for c in COLS)
    L.append(f"    {name} & {cells} & \\ifdim\\rv{{{k}.gates.mean}}pt>0.5pt \\ding{{51}}\\else \\ding{{55}}\\fi \\\\")
L += ["    \\bottomrule", "  \\end{tabular}}",
      "  \\caption{Training-free interventions on development items (Qwen3-8B). Score: mean of speaker and literal accuracy; tokens per forced-choice item.}",
      "  \\label{tab:m1dev}", "\\end{table}"]
open("tables/tab_m1dev.tex", "w").write("\n".join(L) + "\n")
print("wrote tables/tab_m1dev.tex")


==> tools/make_tab_remedies.py <==
"""Compact main-text table: all remedies (pre-registered 1-4, exploratory X1-X2 when present) on dev items, from m1dev keys."""
import re
V = dict(re.findall(r'\\resdef\{([^}]+)\}\{([^}]*)\}', open("build/results_full.tex").read()))
ROWS = [("Seed at start of thinking", "none", "Qwen3-8B", "qwen3-8b.v1", "route", "userroute"),
        ("Check before thinking ends", "none", "Qwen3-8B", "qwen3-8b.v2", "sitcheck", "neutral"),
        ("SFT on own correct traces", "SFT", "Qwen3-8B", "qwen3-8b.d", "sit", "control"),
        ("", "", "R1-0528-Qwen3-8B", "r1-0528.d", "sit", "control"),
        ("DPO, correct vs.\\ incorrect", "DPO", "Qwen3-8B", "qwen3-8b.e", "dpo", "dposhuf"),
        ("", "", "R1-0528-Qwen3-8B", "r1-0528.e", "dpo", "dposhuf"),
        ("Early-prefix ensemble$^\\dagger$", "none", "Qwen3-8B", "qwen3-8b.x", "x1", "x1w0"),
        ("", "", "R1-0528-Qwen3-8B", "r1-0528.x", "x1", "x1w0"),
        ("No-think blend$^\\dagger$", "none", "Qwen3-8B", "qwen3-8b.x", "x2", "x2w0"),
        ("", "", "R1-0528-Qwen3-8B", "r1-0528.x", "x2", "x2w0")]
L = ["% GENERATED by tools/make_tab_remedies.py -- do not edit by hand.", "\\begin{table}[t]", "  \\centering\\small",
     "  \\caption{\\textbf{No remedy passes its safety gates.} Development score (mean of speaker-meaning and literal accuracy, \\%) for natural thinking, the remedy and its control; speaker-meaning accuracy in gray.}",
     "  \\label{tab:remedies}", "  \\setlength{\\tabcolsep}{3pt}", "  \\resizebox{\\columnwidth}{!}{%", "  \\begin{tabular}{@{}lllrrrc@{}}", "    \\toprule",
     "    Remedy & Train & Model & Natural & Remedy & Control & Gates \\\\", "    \\midrule"]
def c(k, extra=True):
    s = f"\\res{{{k}.score.mean}}"
    return s + (f"\\,\\textcolor{{gray}}{{\\scriptsize \\res{{{k}.speaker.mean}}}}" if extra else "")
for i, (name, tr, mn, blk, arm, ctl) in enumerate(ROWS):
    b = "m1dev." + blk
    if f"{b}.{arm}.score.mean" not in V: continue
    if name and i: L.append("    \\addlinespace[0.5mm]")
    gate = f"\\ifdim\\rv{{{b}.{arm}.gates.mean}}pt>0.5pt \\ding{{51}}\\else \\ding{{55}}\\fi"
    L.append(f"    {name} & {tr} & {mn} & {c(b + '.nat')} & {c(b + '.' + arm)} & {c(b + '.' + ctl)} & {gate} \\\\")
L += ["    \\bottomrule", "  \\end{tabular}}",
      "  \\par\\smallskip{\\footnotesize Controls: same text in the user turn; neutral check; unselected traces; shuffled pairs" + ("; weight 0. $^\\dagger$Exploratory, not pre-registered" if any("x1" in l for l in L) else "") + ". Details: \\Cref{app:remedies}.\\par}",
      "\\end{table}"]
open("tables/tab_remedies.tex", "w").write("\n".join(L) + "\n"); print("wrote tables/tab_remedies.tex", sum(1 for l in L if '\\res{' in l), "rows")


==> tools/make_tab_results.py <==
#!/usr/bin/env python3
"""Generate tables/tab_results.tex (compact main results table, Sec. 4.1) from build/results_full.tex.
Cells are \\res macros (no typed numbers); formatting is derived from the values:
bold = largest |delta| per column, underline = second largest, grey = 95% CI includes 0, '--' = not run."""
import re, sys
from pathlib import Path
ROOT = Path(__file__).resolve().parents[1]
V = {k: v for k, v in re.findall(r'\\resdef\{([^}]*)\}\{([^}]*)\}', (ROOT / "build/results_full.tex").read_text())}
def num(k):
    try: return float(V[k].replace('$', '').replace('\\text{-}', '-').replace('−', '-'))
    except (KeyError, ValueError): return None
COLS = [("a3-quant", "inf", "dR"), ("a3-conn", "inf", "dR"), ("a3-modal", "inf", "dR"),
        ("a2", "inf", "dR"), ("b2", "yn", "dacc"), ("quant", "3way", ""), ("conn", "3way", "")]
import os
SPLIT3 = os.environ.get("SPLIT3") == "1"   # fallback: move the 3-way columns into tab:threeway (only models with them)
GROUPS = [
  ("Qwen3 (thinking off $\\rightarrow$ natural thinking)", [
    ("Qwen3-0.6B", "e1s", "qwen3-0p6b", "nat"), ("Qwen3-1.7B", "e1s", "qwen3-1p7b", "nat"), ("Qwen3-4B", "e1", "qwen3-4b", "nat"),
    ("Qwen3-8B", "e1", "qwen3-8b", "nat"), ("Qwen3-14B", "e1", "qwen3-14b", "nat"), ("Qwen3-30B-A3B", "e1s", "qwen3-30b-a3b", "nat"),
    ("Qwen3-32B", "e1s", "qwen3-32b", "nat")]),
  ("Qwen3.5 and Qwen3.8 (thinking off $\\rightarrow$ natural thinking)", [
    ("Qwen3.5-0.8B", "e1q", "qwen3p5-0p8b", "nat"), ("Qwen3.5-2B", "e1q", "qwen3p5-2b", "nat"), ("Qwen3.5-4B", "e1q", "qwen3p5-4b", "nat"),
    ("Qwen3.5-9B", "e1q", "qwen3p5-9b", "nat"), ("Qwen3.5-35B-A3B", "e1q", "qwen3p5-35b-a3b", "nat"),
    ("Qwen3.8-27B", "e1q", "qwen3p8-27b", "nat"), ("Qwen3.8-27B (low effort)", "e1q", "qwen3p8-27b-elow", "nat"), ("Qwen3.8-27B (medium effort)", "e1q", "qwen3p8-27b-emed", "nat")]),
  ("Other open families", [
    ("MiMo-7B-SFT", "e1b", "mimo-7b-sft", "nat"), ("MiMo-7B-RL", "e1b", "mimo-7b-rl", "nat"),
    ("openPangu-Embedded-7B-V1.1$^\\S$", "e1pangu", "openpangu-embedded-7b-v1p1", "nat"), ("openPangu-Embedded-7B (v1.0)$^\\S$", "e1pangu", "openpangu-embedded-7b-model", "nat"),
    ("gpt-oss-20b (high$-$low effort)", "e3", "gpt-oss-20b", "high")]),
  ("DeepSeek (R1 distills always think: forced-empty block $\\rightarrow$ natural; V4: thinking off $\\rightarrow$ on)", [
    ("DeepSeek-R1-0528-Qwen3-8B", "e1r1", "r1-0528-qwen3-8b", "nat"), ("R1-Distill-Qwen-7B", "e1s", "r1distill-7b", "nat"), ("R1-Distill-Qwen-14B", "e1s", "r1distill-14b", "nat"),
    ("R1-Distill-Llama-8B", "e1p", "r1distill-llama-8b", "nat"), ("DeepSeek-V4-Pro$^\\P$", "e1f", "deepseek-v4-pro", "think"), ("DeepSeek-V4-Flash$^\\P$", "e1f", "deepseek-v4-flash", "think")]),
  ("Closed models (highest$-$lowest dose)", [
    ("GPT-5", "e1f", "gpt-5", "eff-high"), ("Claude Sonnet 4.6$^\\dagger$", "e1f", "claude-sonnet-4p6", "bud16k")]),
]
TW = {"qwen3-8b": "e1sf.qwen3-8b.{w}.nli.nat.dR", "qwen3-14b": "e1sf.qwen3-14b.{w}.nli.nat.dR", "qwen3-32b": "e1sf.qwen3-32b.{w}.nli.nat.dR",
      "qwen3-1p7b": "e1sf.qwen3-1p7b.{w}.nli.nat.dR", "qwen3p5-9b": "e1sfx.qwen3p5-9b.{w}.nli.nat.dR", "qwen3p8-27b": "e1sfx.qwen3p8-27b.{w}.nli.nat.dR",
      "openpangu-embedded-7b-v1p1": "e1pangu.openpangu-embedded-7b-v1p1.{w}.nli.nat.dR", "r1distill-llama-8b": "e1sfx.r1distill-llama-8b.{w}.nli.nat.dR",
      "gpt-oss-20b": "e1gsf.gpt-oss-20b.{w}.nli.high.dR", "r1-0528-qwen3-8b": "e1r1.r1-0528-qwen3-8b.{w}.nli.nat.dR",
      "gpt-5": "e1f.gpt-5.{v}.nli3.eff-high.dRx", "claude-sonnet-4p6": "e1f.claude-sonnet-4p6.{v}.nli3.bud16k.dRx"}
def key(pre, m, col, cond):
    s, f, met = col
    if f == "3way":
        t = TW.get(m)
        if t: return t.format(w="a3f-" + s, v="a3-" + s)
        for b in ("e1sf", "e1sfx", "e1pangu", "e1r1"):
            k = f"{b}.{m}.a3f-{s}.nli.nat.dR"
            if num(k + ".mean") is not None: return k
        return f"none.{m}.{s}"
    return f"{pre}.{m}.{s}.{f}.{cond}.{met}"
rows = [(n, pre, m, c) for _, g in GROUPS for (n, pre, m, c) in g]
rank = {}
for j, col in enumerate(COLS):
    vals = [(abs(num(key(pre, m, col, c) + ".mean")), i) for i, (n, pre, m, c) in enumerate(rows) if num(key(pre, m, col, c) + ".mean") is not None]
    vals.sort(reverse=True)
    for r, (_, i) in enumerate(vals[:2]): rank[(i, j)] = r
def cell(i, j, pre, m, c):
    k = key(pre, m, COLS[j], c)
    if num(k + ".mean") is None: return "n/a"
    lo, hi = num(k + ".lo"), num(k + ".hi")
    threeway = COLS[j][1] == "3way"
    body = f"\\res{{{k}.mean}}{{\\scriptsize\\,\\textcolor{{gray}}{{[\\res{{{k}.lo}}, \\res{{{k}.hi}}]}}}}" if (lo is not None and not threeway) else f"\\res{{{k}.mean}}"
    sig = lo is not None and (hi < 0 or lo > 0)
    if not sig and lo is not None and not threeway: body = body + "$^{\\circ}$"
    r = rank.get((i, j))
    if r == 0: body = f"\\textbf{{{body}}}"
    elif r == 1: body = f"\\underline{{{body}}}"
    return body
out = [r"% GENERATED by tools/make_tab_results.py from build/results_full.tex -- do not edit by hand.",
       r"\begin{table*}[t]", r"  \centering\small",
r"  \caption{\textbf{Thinking reduces the pragmatic reading of logical words across families.} Change with thinking (pp) [95\% CI]; \textbf{bold}/\underline{underlined}: largest/second absolute change per column; $^{\\circ}$: CI includes 0.}",  r"  \label{tab:results}", r"  \setlength{\tabcolsep}{3.5pt}",
       r"  \resizebox{\textwidth}{!}{%", r"  \begin{tabular}{@{}l ccc cc cc@{}}", r"    \toprule",
       r"    & \multicolumn{3}{c}{\textsc{Logical words}} & \multicolumn{2}{c}{\textsc{Rest of the battery}} & \multicolumn{2}{c}{\textsc{Three-way choice}} \\",
       r"    \cmidrule(lr){2-4}\cmidrule(lr){5-6}\cmidrule(l){7-8}",
       r"    Model & \form{some} & \form{or} & modals & lexical scales & indirect ans. & \form{some} & \form{or} \\"]
i = 0
for gname, g in GROUPS:
    out.append(r"    \midrule" if i == 0 else r"    \addlinespace[0.5mm]\midrule")
    out.append(f"    \\multicolumn{{8}}{{@{{}}l}}{{\\textsc{{{gname}}}}} \\\\")
    for (n, pre, m, c) in g:
        cells = [cell(i, j, pre, m, c) for j in range(len(COLS))]
        if "n/a" not in cells: out.append("    " + n + " & " + " & ".join(cells) + r" \\")
        i += 1
out += [r"    \bottomrule", r"  \end{tabular}}",
 r"  \par\smallskip{\footnotesize Baseline: thinking off, or a forced-empty block where no switch exists; gpt-oss and closed models: highest minus lowest dose. $^\dagger$Reverses in the three-way choice. $^\S$Vendor system prompt; fast mode via ` /no\_think'. Three-way: no answer polarity, means only (\Cref{app:frontier}); Qwen3.5, Qwen3.8 and gpt-oss start near its floor. All models: \Cref{tab:main,tab:frontier}.\par}",
 r"\end{table*}"]
(ROOT / "tables/tab_results.tex").write_text("\n".join(out) + "\n")
print("wrote tables/tab_results.tex", i, "rows")


==> tools/make_tab_sens.py <==
"""Sensitivity of the main finding to analysis choices (Qwen3-8B, Qwen3-32B), from \\res keys."""
CAP = "  \\caption{\\textbf{Full thinking lowers the reading under every analysis choice.} Change in the pragmatic reading with thinking (pp); short budgets raise it before it falls.}"
ROWS = [("Qwen3-8B", None, None),
        ("Reference: core, Yes/No, off $\\rightarrow$ natural", "e1.qwen3-8b.a3-quant.inf.nat.dR", "e1.qwen3-8b.a3-conn.inf.nat.dR"),
        ("Baseline: forced-empty thinking block", "e1.qwen3-8b.a3-quant.inf.nat.dRb0", "e1.qwen3-8b.a3-conn.inf.nat.dRb0"),
        ("Budget 128, stop phrase", "e1.qwen3-8b.a3-quant.inf.c0128.dR", "e1.qwen3-8b.a3-conn.inf.c0128.dR"),
        ("Budget 512, stop phrase", "e1.qwen3-8b.a3-quant.inf.c0512.dR", "e1.qwen3-8b.a3-conn.inf.c0512.dR"),
        ("Budget 1024, stop phrase", "e1.qwen3-8b.a3-quant.inf.c1024.dR", "e1.qwen3-8b.a3-conn.inf.c1024.dR"),
        ("Budget 1024, plain cap", "e1.qwen3-8b.a3-quant.inf.p1024.dR", "e1.qwen3-8b.a3-conn.inf.p1024.dR"),
        ("Items: held-out full set", "e1sf.qwen3-8b.a3f-quant.inf.nat.dR", "e1sf.qwen3-8b.a3f-conn.inf.nat.dR"),
        ("Format: three-way choice", "e1sf.qwen3-8b.a3f-quant.nli.nat.dR", "e1sf.qwen3-8b.a3f-conn.nli.nat.dR"),
        ("Qwen3-32B", None, None),
        ("Reference: core, Yes/No, off $\\rightarrow$ natural", "e1s.qwen3-32b.a3-quant.inf.nat.dR", "e1s.qwen3-32b.a3-conn.inf.nat.dR"),
        ("Items: held-out full set", "e1sf.qwen3-32b.a3f-quant.inf.nat.dR", "e1sf.qwen3-32b.a3f-conn.inf.nat.dR"),
        ("Format: three-way choice", "e1sf.qwen3-32b.a3f-quant.nli.nat.dR", "e1sf.qwen3-32b.a3f-conn.nli.nat.dR")]
L = ["% GENERATED by tools/make_tab_sens.py -- do not edit by hand.", "\\begin{table}[t]", "  \\centering\\small", CAP, "  \\label{tab:sens}",
     "  \\setlength{\\tabcolsep}{4pt}", "  \\begin{tabular}{@{}lrr@{}}", "    \\toprule",
     "    Analysis choice & \\form{some} & \\form{or} \\\\"]
for name, a, b in ROWS:
    if a is None:
        L += ["    \\midrule" if len(L) < 12 else "    \\addlinespace[0.5mm]\\midrule", f"    \\multicolumn{{3}}{{@{{}}l}}{{\\textsc{{{name}}}}} \\\\"]; continue
    L.append(f"    {name} & \\res{{{a}.mean}} & \\res{{{b}.mean}} \\\\")
L += ["    \\bottomrule", "  \\end{tabular}",
 "\\end{table}"]
open("tables/tab_sens.tex", "w").write("\n".join(L) + "\n"); print("wrote tables/tab_sens.tex")


==> tools/presubmit.sh <==
#!/usr/bin/env bash
# Pre-submission checks for an ARR long paper (run from anywhere).
# Covers the ARR desk-reject triggers in survey/T1_work/arr_rules.md.
# Non-zero exit = do not submit. Run after `tools/build.sh --final`.
# Not covered here (do by hand): citation audit (/citation-audit), aclpubcheck,
# Responsible NLP checklist, OpenReview form fields, supplementary archives.
set -uo pipefail
cd "$(dirname "$0")/.."
fail=0
say() { printf '%-62s %s\n' "$1" "$2"; }
check() { # name, command that prints offending lines (empty = pass)
  local out; out=$(eval "$2" 2>/dev/null)
  if [[ -n "$out" ]]; then say "$1" "FAIL"; echo "$out" | head -15 | sed 's/^/    /'; fail=1; else say "$1" "ok"; fi
}
warn() { say "$1" "WARN"; [[ -n "${2:-}" ]] && echo "$2" | sed 's/^/    /'; }
nocomment() { grep -vE '^[^:]+:[0-9]+:[[:space:]]*%'; }   # drop hits on comment lines
TEX="main.tex macros.tex sections/*.tex tables/*.tex"
BODY="sections/*.tex tables/*.tex"

echo "== draft leftovers"
check "draft switch is off (\\draftfalse active)"            "grep -L '^\\\\draftfalse' main.tex"
check "no \\tbd table cells"                                 "grep -Hn '\\\\tbd' $BODY | nocomment"
check "no \\placeholder / \\todo / \\note / \\unverified"     "grep -HnE '\\\\(placeholder|todo|note|unverified)\\{' $BODY | nocomment"
check "no \\figplaceholder"                                  "grep -Hn '\\\\figplaceholder' $BODY | nocomment"
check "no UNVERIFIED / TODO / XXX / ?? in text"              "grep -HnE 'UNVERIFIED|TODO|XXX|\\?\\?' $BODY | nocomment"
check "no UNVERIFIED bib entries"                            "grep -Hn 'UNVERIFIED' custom.bib | nocomment"
check "demo number key removed"                              "grep -Hn 'demo\\.' numbers/*.tex $BODY | nocomment"

echo "== format and mandatory sections"
check "review mode (\\usepackage[review]{acl})"             "grep -L 'usepackage\\[review\\]{acl}' main.tex"
check "style files unmodified (acl.sty / acl_natbib.bst)"    "git diff --stat HEAD -- acl.sty acl_natbib.bst; git log --format=%h -- acl.sty acl_natbib.bst | sed -n '2,\$p'"
check "section titled exactly 'Limitations' exists"          "grep -L '\\\\section\\*{Limitations}' sections/8_limitations.tex"
check "no figures/tables/results in Limitations"             "grep -HnE '\\\\begin\\{(figure|table)|\\\\res\\{|\\\\includegraphics' sections/8_limitations.tex sections/9_ethics.tex | nocomment"
check "no Acknowledgments section (review version)"          "grep -HniE '\\\\section\\*?\\{acknowledg' $TEX | nocomment"
check "appendix stays two-column (no \\onecolumn)"           "grep -HnE '\\\\onecolumn|\\\\begin\\{strip\\}' $TEX | nocomment"
check "Related Work in the main text"                        "grep -L '\\\\section{Related Work}' sections/2_related.tex"
check "no spacing hacks (neg. vspace, float/line spacing)"   "grep -HnE '\\\\vspace\\*?\\{ *-|\\\\vskip *-|\\\\(baselinestretch|linespread|textfloatsep|floatsep|intextsep|abovecaptionskip|belowcaptionskip|abovedisplayskip|belowdisplayskip|parskip|titlespacing|enlargethispage)|\\\\setlength\\{\\\\(textheight|textwidth|columnsep|topmargin|oddsidemargin)|\\\\setlist|\\\\captionsetup|geometry\\}' $TEX | nocomment"
check "no tiny fonts in body text (\\tiny, \\fontsize < 8)"   "grep -HnE '\\\\tiny|\\\\fontsize\\{[1-7](\\.[0-9])?pt' $TEX | nocomment"

echo "== anonymity and integrity"
check "anonymous author block"                               "grep -Hn '\\\\author{' main.tex | grep -v 'Anonymous'"
check "no self-identifying phrases (outside comments)"       "grep -HniE 'our (previous|prior|earlier) (work|paper)|we previously (showed|proposed)|github\\.com/[A-Za-z]|huggingface\\.co/[A-Za-z]|wandb\\.ai' $TEX | nocomment | grep -v 'anonymous'"
check "no cloud-drive links (use anonymous.4open.science)"   "grep -HniE 'drive\\.google|dropbox|onedrive|box\\.com|baidu\\.com/s|pan\\.baidu' $TEX custom.bib | nocomment"
check "no hidden / white / invisible text"                   "grep -HnE 'color\\{white\\}|textcolor\\{white\\}|\\\\phantom\\{[^}]{12,}|opacity|\\\\pdfliteral|transparent' $TEX | nocomment"
check "no prompt-injection strings"                          "grep -HniE 'ignore (all |the )?(previous|prior|above) instructions|as an? (ai|llm|language model) review|give (this|the) paper (a )?(high|positive)|reviewer.{0,20}(llm|gpt|chatgpt)' $TEX | nocomment"
check "no AppleDouble files tracked"                         "git ls-files | grep -E '(^|/)\\._'"

echo "== compiled PDF (build/)"
PDF=$(ls -t build/main_final.pdf build/main.pdf 2>/dev/null | head -1)
if [[ -n "$PDF" ]]; then
  LOG="${PDF%.pdf}.log"; [[ -f "$LOG" ]] || LOG="build/_final_main.log"
  [[ -f "$LOG" ]] && check "no undefined references/citations" "grep -E 'Reference .* undefined|Citation .* undefined|There were undefined' '$LOG'"
  check "PDF page size is A4" "pdfinfo '$PDF' | grep 'Page size' | grep -v '595.2[0-9]* x 841.8[0-9]*'"
  if command -v pdffonts >/dev/null; then
    check "all fonts embedded, no Type 3" "pdffonts '$PDF' | awk 'NR>2 && (\$(NF-4)!=\"yes\" || \$2==\"Type\" && \$3==\"3\")'"
  fi
  check "PDF metadata has no author name" "pdfinfo '$PDF' | grep -iE '^Author:.*[A-Za-z]' | grep -vi anonymous"
  # Limitations must start right after the 8 content pages.
  n=$(pdfinfo "$PDF" | awk '/^Pages:/{print $2}'); lp=""
  for ((p=1; p<=n; p++)); do
    if pdftotext -f $p -l $p "$PDF" - 2>/dev/null | grep -qx 'Limitations'; then lp=$p; break; fi
  done
  if [[ -z "$lp" ]]; then warn "Limitations heading located in PDF" "not found by pdftotext; check by eye"
  elif (( lp > 9 )); then say "content ends by page 8 (Limitations starts p$lp)" "FAIL"; fail=1
  else say "content ends by page 8 (Limitations starts p$lp)" "ok"; fi
  words=$(pdftotext -f 1 -l 1 "$PDF" - | awk '/^Abstract$/{f=1;next} /^1[[:space:]]+Introduction/{f=0} f' | tr -s '[:space:]' '\n' | grep -vcE '^[0-9]*$')
  (( words > 200 )) && { say "abstract <= 200 words (~$words)" "WARN"; } || say "abstract <= 200 words (~$words)" "ok"
  echo "   note: tectonic (XeTeX) and Overleaf (pdfLaTeX) can differ by a few lines; confirm the page count on Overleaf."
else
  warn "compiled PDF" "none in build/: run tools/build.sh --final first"
fi
echo "== manual (not automatable here)"
echo "   [ ] citation audit done (/citation-audit): every entry exists and supports its claim"
echo "   [ ] aclpubcheck passed: https://github.com/acl-org/aclpubcheck"
echo "   [ ] Responsible NLP checklist complete (checklist/responsible_nlp_checklist.md), E1 accurate"
echo "   [ ] supplementary: software and data as separate .zip/.tgz <= 200 MB each, anonymized"
exit $fail


==> tools/regen_results.sh <==
#!/bin/bash
# Regenerate numbers/results.tex from every merged summary block (see notes/RESULTS_KEYS.md), then build.
set -e
cd "$(dirname "$0")/.."
R=../exp/results; G=../exp/gold
python3 ../exp/analysis/m1dev_summary.py >/dev/null
python3 tools/json2tex.py \
  $R/pilot/summary_pilot.json:pilot $R/E1/summary.json:e1 $R/E1S/summary.json:e1s $R/A1CTX/summary.json:a1ctx \
  $R/E3/summary.json:e3 $R/E2/summary.json:e2 $R/E2T/summary.json:e2t $R/E2C/summary.json:e2c $R/E6/summary.json:e6 \
  $R/E8/summary.json:e8 $R/E1F/summary.json:e1f $R/E7/summary.json:e7 $R/E7F/summary.json:e7f $R/E4/summary.json:e4 $R/E9/summary.json:e9 $R/E9G/summary.json:e9g $R/E1P/summary.json:e1p $R/E1B/summary.json:e1b $R/E1SF/summary.json:e1sf $R/E1XT/summary.json:e1xt $R/E1PCI/summary.json:e1pci $R/A6/summary.json:a6 $R/E1PROBE/summary.json:e1probe $R/E1Q/summary.json:e1q $R/E1DS/summary.json:e1ds $R/E1DSX/summary.json:e1dsx $R/E1SFX/summary.json:e1sfx $R/E1GDS/summary.json:e1gds $R/E1PANGU/summary.json:e1pangu $R/DERIVED/summary.json:derived $R/E10/summary.json:e10 $R/E1XL/summary.json:e1xl $R/M1DEV/summary.json:m1dev $R/E1GSF/summary.json:e1gsf $R/E1R1/summary.json:e1r1 $R/M1/x3_test.json:x3test \
  $G/summary_gold.json:gold $G/summary_human_v4_tex.json:gold $G/summary_gpt6_tex.json:gold $G/summary_judge_tex.json:gold \
  ${EXTRA_BLOCKS:-} -o build/results_full.tex --digits 1
python3 tools/make_tab_ablation.py >/dev/null; python3 tools/make_app_v2.py >/dev/null; python3 tools/make_fig_size.py >/dev/null; python3 tools/make_tab_sens.py >/dev/null
python3 tools/filter_results.py build/results_full.tex numbers/results.tex
python3 tools/captions_below.py tables/*.tex sections/*.tex >/dev/null
python3 tools/style_tables.py tables/tab_*.tex sections/A_all.tex sections/A_floats.tex >/dev/null


==> tools/style_tables.py <==
"""P1-style table colouring (idempotent). Delta cells: vermilion (cInterv) if negative, blue (cOurs) if positive, log-scale tint.
Level cells (\\cellpm, accuracy/rate \\res): light orange (cCmpA) tint by value. Tables without numeric cells: light grey header row.
usage: python3 tools/style_tables.py FILE...  (run from paper/, after numbers/results.tex exists)"""
import re, math, sys
V = {}
for k, v in re.findall(r'\\resdef\{([^}]+)\}\{([^}]*)\}', open("numbers/results.tex").read()):
    try: V[k] = float(v.replace("$", "").replace("\\text{-}", "-").replace("−", "-").replace("{,}", ""))
    except ValueError: pass
def key_of(cell):
    m = re.search(r'\\res\{([^}]+\.mean)\}', cell)
    if m: return m.group(1)
    m = re.search(r'\\cell(dpm|d|pm|m)\{([^}]+)\}\{([^}]+)\}', cell)
    if m: return f"{m.group(2)}.{m.group(3)}.mean"
def tint(cell):
    if "\\cellcolor" in cell or "\\multicolumn" in cell: return cell
    k = key_of(cell)
    if not k or k not in V: return cell
    v = V[k]; metric = k.split(".")[-2]
    if metric.startswith("d"):
        a = int(round(min(25, 3 + 22 * math.log1p(abs(v)) / math.log1p(80))))
        col = f"{'cInterv' if v < 0 else 'cOurs'}!{a}"
    else:
        if not (0 <= v <= 100): return cell
        col = f"cCmpA!{int(round(2 + 13 * v / 100))}"
    lead = re.match(r'\s*', cell).group(0)
    return f"{lead}\\cellcolor{{{col}}}{cell[len(lead):]}"
def style(s):
    out, pos = [], 0
    for m in re.finditer(r'\\begin\{(tabular\*?|tabularx)\}', s):
        if m.start() < pos: continue
        env = m.group(1); end = s.find(f"\\end{{{env}}}", m.end())
        if end < 0: continue
        body = s[m.end():end]; L = body.split("\n"); first_mid = next((i for i, l in enumerate(L) if "\\midrule" in l), None)
        numeric = False
        for i, l in enumerate(L):
            if first_mid is None or i <= first_mid: continue
            if l.rstrip().endswith("\\\\") and "&" in l:
                c = l.rstrip()[:-2].split("&"); new = [c[0]] + [tint(x) for x in c[1:]]
                numeric |= new != c; L[i] = "&".join(new) + "\\\\"
        if not numeric and not any("\\cellcolor" in l for l in L) and first_mid:
            h = max(i for i in range(first_mid) if L[i].rstrip().endswith("\\\\")) if any(L[i].rstrip().endswith("\\\\") for i in range(first_mid)) else None
            if h is not None and "\\rowcolor" not in L[h]: L[h] = re.sub(r'^(\s*)', r'\1\\rowcolor{gray!8}', L[h], count=1)
        out.append(s[pos:m.end()] + "\n".join(L)); pos = end
    out.append(s[pos:]); return "".join(out)
n = 0
for f in sys.argv[1:]:
    s = open(f).read(); t = style(s)
    if t != s: open(f, "w").write(t); n += 1; print("styled", f)
print(n, "files")

